Color ordering in QCD

We derive color decompositions of arbitrary tree and one-loop QCD amplitudes into color ordered objects called primitive amplitudes. Furthermore, we derive general fermion flip and reversion identities spanning the null space among the primitive amplitudes and use them to prove that all color ordered tree amplitudes of massless QCD can be written as linear combinations of color ordered tree amplitudes of $\mathcal{N}=4$ super Yang-Mills theory.

==> anc/QCDcolor.m <==
(* ::Package:: *)

BeginPackage["QCDcolor`"];


$QCDcolorFunctions=Sort[{"RoutingPhoton2","RoutingPhoton1","ColorSLoop","COPP","planarQ","RoutingQ","Primitives","Furry","LoopPermutations","Flip","RoutingFlip","UK","FermionLoopTrace","FermionLoopPhoton","CycleSplit","TracePart","LOpartial","PhotonLoop3","PhotonLoop2","PhotonLoop1","PhotonLoop","PartTree","RoutingFermion","Routing","Routing2","FermionLoop","transCyCsplit","translateFermion","translate","PartialAmplitudeLoop","PhotonRecursion","Attach","canonical","CycleSort","TopAll","PartialAmplitudeTree","num","ColorS","ColorStructure","QCDnice","QCDbasic","FFId","FFId1","FFId2","FFId3","RevID","FlipPermutations","RoutingFFid"}]


PhotonRecursion::usage="PhotonRecursion[p] recursively constructs all topologies for photon exchange between p different cycles by attaching polygons to lower order topologies. For p>8 some of the generated topologies are equivalent with respect to relabeling.";


Attach::usage="Attaches a polygon to all topologies in a list. Needed for the recursive construction of the photon exchange topologies.";


canonical::usage="canonical[x] transforms all color ordered amplitudes in the expression x into a canonical form, exploiting cyclic invariance and the reflection identity. It also applies all two term fermion flip identities and all two term Furry identities. Tadpole fermion loops as well as fermion loop corrections to an external gluon are removed as well.";


CycleSort::usage="CycleSort[x_List] cyclically sorts a list of Integers such that the smallest integer is in first entry."


TopAll::usage="TopAll generates all possible insertations of cycles into topologies and unifies equivalent topologies. non-cyclic permutations in cases of photon exchange between more than 2 cycles are included."


PartialAmplitudeTree::usage="Gives the tree level partial amplitude for a color structure in cycle notation."


num::usage="num[n,k] generates all possible partitions of n gluons: \!\(\*SubscriptBox[\(n\), \(1\)]\)+...+\!\(\*SubscriptBox[\(n\), \(k\)]\)=n ."


ColorS::usage="ColorS[k,n] generates all color structures in a tree level amplitude with k quark lines and n gluons. The color structures are given as a list of cycles. A cycle is represented by a list of the form \!\(\*FormBox[\({Q[i],  ... , Qb[k], Q[k],  ... , \),
TraditionalForm]\) \!\(\*FormBox[\(Qb[i]\),
TraditionalForm]\)}.  A trace in the color structure is represented by a list of integers."


ColorStructure::usage="ColorStructure[C] translate a color structure in cycle representation into 'standard' notation. Angle brackets of generators represent products of these generators. If the angle bracket of generators has color indeces it represents the matrix element of the product of generators otherwise it represents the trace. Calling the function Colorstructure with an additional argument different from 0 gives the color structure in 'standard' notation without using fancy formating of the output. delta[i,j] instead of \!\(\*FormBox[SubscriptBox[\(\[Delta]\), \(i, \*OverscriptBox[\(j\), \(_\)]\)],
TraditionalForm]\), matrixElement[T[a], ... , T[b],i,j] instead of \!\(\*FormBox[\(\*SubscriptBox[\(\[LeftAngleBracket]T^a, \\\ \(\(...\)\(\\\ \\\ \)\*SuperscriptBox[\(T\), \(b\)]\)\[RightAngleBracket]\), \(i, \*OverscriptBox[\(j\), \(_\)]\)]\\\ and\\\ trace[T[a], \\\  ... \\\ , \\\ T[b]]\\\ instead\\\ of\\\ \(\(\[LeftAngleBracket]\*SuperscriptBox[\(T\), \(a\)], \\\  ... \\\ , \\\ \*SuperscriptBox[\(T\), \(b\)]\[RightAngleBracket]\)\(.\)\(\\\ \)\)\),
TraditionalForm]\)"


QCDnice::usage="Typing: QCDnice (shift+enter), leads to nicly formated output using the Notation package."


QCDbasic::usage="Typing: QCDnice (shift+enter), will remove the Notation introduced by QCDnice."


FFId::usage="FFId[amplitude, flip quark,loop quark] gives the fermion flip identity for  the amplitude where the flip quark gets flipped with repect to the loop quark. The fermion flip identities apply as well to fermion loop primitives and tree level color ordered amplitudes.  The output can be canonicalized using canonical[...]."


FFId1::usage="FFId1[l1,a1,l2,a2] is an alternative implementation of the fermion flip identity. l1 is the loop fermion line, l2 the flipped fermion line and a1, a2 are lists of external legs. The output is not canonicalized. "


FFId2::usage="FFId2[l1,b1] is an implementation of a fermion flip identity that applies to the fermion loop primitives. l1 is the flipped fermion line, b1 is a list of external legs. The output is canonicalized."


FFId3::usage="FFId3[l1,a1,l2,a2] is an implementation of a fermion flip identity that applies to the fermion loop primitives. The fermion line l2 is flipped with respect to the fermion line l1. a1 and a2 are lists of external legs. The quark routing have to be such that the loop in Af[l1,a1,l2,a2] is in between l1 and l2.  The output is canonicalized."


RevID::usage="RevID[l1,a1,A or Af] is the general reversion identity for mixed loop primitives A[..] and fermion loop primitives Af[...]. Modulo cyclic and reflection symmetry all other identities are linear of reversion identities. l1 is a list of the form {Q[i,L],Qb[i,L],...} or {Qb[i,R],Q[i,R],...}} and a1 is a list of external legs. In the case of the mixed loop primitives A[...], a1 has to be of the form {...,Q[i,L],...,Qb[i,L],...} or {...,Qb[i,R],...,Q[i,R],...}. The output is canonicalized."


FlipPermutations::usage="FlipPermutations[list1,list2,list3] gives the permutations of list1, list2, list3 where the ordering of each list is preserved and Last[list1]<Last[list2], First[list2]<First[list3]."


RoutingFFid::usage="Changes the quark routing in some of the amplitudes in the permutation sum in the fermion flip identities (the flip identities are properties of non-loop part of the amplitudes)."


PartialAmplitudeLoop::usage="PartialAmplitudeLoop[C] gives the one-loop partial amplitude for the color structure C (in cycle notation), in terms of primitive amplitudes."


translate::usage="Tanslates condensed internal notation of amplitudes into A(...). Is used in PartTree and PartialAmplitudeTree."


ColorSLoop::usage="ColorSLoop[k,n] gives a list of all color structures in a 1-loop amplitude with k quark lines and n gluons. The color structures are given as a list of cycles. A cycle is represented by a list of the form \!\(\*FormBox[\({Q[i],  ... , Qb[k], Q[k],  ... , \),
TraditionalForm]\) \!\(\*FormBox[\(Qb[i]\),
TraditionalForm]\)}. A trace in the color structure is represented by a list of integers. Traces have to be in the last entries of the list."


COPP::usage="COPP[list1,list2] gives the a list of the COPP permutations of list1 and list2."


planarQ::usage="planarQ[list1] tests if the quark configuration in list1 is planar."


RoutingQ::usage="RoutingQ[list1] tests whether the routing of the quarks in list1 is consistent with one loop order."


Furry::usage="Furry[list] gives the furry identity for a list of gluons and quark-lines. Gluons are specified by {integer}, and a quark line by {Q[i,R],...,Qb[i,R]}, or {Qb[i,L],...,Q[i,L]}. An arbitrary number of partons can be connected to each of the quark lines."


LoopPermutations::usage="LoopPermutations[sign,list1] generates the permutations of the cycles in list1 to ensure a photon loop between them. The function LoopPermutations is used in PhotonLoop3."


Flip::usage="Flip[list1,list2]. All perrmutations of list1 and list2 where the ordering of each of the lists is kept fixed. The function Flip is used in transCyCsplit and PhotonLoop1."


RoutingFlip::usage="RoutingFlip is used in Flip[list1,list2] and fixes the routing of the quarks in list2."


UK::usage="UK[list1,list2] generates all permutations to ensure that two quarklines of one cycle are part of a photon loop. The function UK is used in PhotonLoop2 and PhotonLoop3."


translateFermion::usage="The function translateFermion is used in FermionLoop and translates condensed internal notation of amplitudes into Af(...)"


transCyCsplit::usage="The function transCyCsplit translates condensed internal notation of amplitudes into A(...). transCyCsplit is used in CycleSplit, PhotonLoop2 and PhotonLoop3."


Routing::usage="The function Routing is used in LOpartial, TracePart and FermionLoop to fix the routing of the quarks in the non-loop part of the amplitudes."


Routing2::usage="The function Routing is used in FermionLoopTrace and FermionLoopPhoton to fix the routing of the quarks in the non-loop part of the amplitudes."


RoutingPhoton1::usage="RoutingPhoton1 is used in FermionLoopTrace to fix the routing of the quarks in the non-loop part of the amplitudes."


RoutingPhoton2::usage="RoutingPhoton1 is used in PhotonLoop1 to fix the routing of the quarks in the non-loop part of the amplitudes."


RoutingFermion::usage="RoutingFermion is used in FermionLoop to fix the routing of the quarks in the non-loop part of the amplitudes."


PartTree::usage="PartTree gives a list of the tree amplitudes in the partital amplitude for a color structure in cycle notation. Is used in LOpartial, TracePart, PhotonLoop1, FermionLoopTrace, FermionLoop."


PhotonLoop::usage="PhotonLoop[list1] gives the contribution to the partial amplitude of a color structure in cycle notation where a photon is part of the loop."


PhotonLoop1::usage="PhotonLoop1[list1] gives the contribution to the partial amplitude of a color structure in cycle notation where a photon loop is attached to a single quark line. PhotonLoop1 is used in PhotonLoop. "


PhotonLoop2::usage="PhotonLoop2[list1] gives the contribution to the partial amplitude of a color structure in cycle notation where a loop photon connects two quark lines in one of the cycles. PhotonLoop1 is used in PhotonLoop."


PhotonLoop3::usage="PhotonLoop3[list1] gives the contribution to the partial amplitude of a color structure in cycle notation where a loop of photons connects several cycles. Each cycle can co. PhotonLoop1 is used in PhotonLoop."


LOpartial::usage="LOpartial[list1] gives the leading order (in a 1/Nc expansion) contribution to a color structure (in cycle notation) where the loop is inside one of the cycles."


TracePart::usage="TracePart[list1] gives the non-fermion loop contrubution to the partial amplitude of a color structure (in cycle notation) containing a trace."


CycleSplit::usage="CycleSplit[list1] gives the leading order (in a 1/Nc expansion) contribution to a color structure (in cycle notation) where the loop is in two of the cycles."


FermionLoopPhoton::usage="FermionLoopPhoton[list1] is the ontrubution to the partial amplitude of a color structure (in cycle notation) where the fermion loop is in between the cycles."


FermionLoopTrace::usage="FermionLoopTrace[list1] gives the fermion loop contrubution to the partial amplitude of a color structure (in cycle notation) containing a trace."


FermionLoop::usage="FermionLoop[list1] is the ontrubution to the partial amplitude of a color structure (in cycle notation) where the fermion loop is inside one of the cycles."


Begin["Global`"];


Needs["Notation`"]


QCDnice:=Block[{},Notation[ParsedBoxWrapper[SubscriptBox["A", "tree"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["Atree"]];Notation[ParsedBoxWrapper[SubscriptBox["\[CapitalNu]", "c"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["Nc"]];Notation[ParsedBoxWrapper[SubscriptBox["n", "f"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["nf"]];Notation[ParsedBoxWrapper[RowBox[{SubscriptBox["A", "f"], "[", "x__", "]"}]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Af", "[", "x__", "]"}]]];Notation[ParsedBoxWrapper[SubsuperscriptBox["Q", "i_", "L_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Q", "[", RowBox[{"i_", ",", "L_"}], "]"}]]];Notation[ParsedBoxWrapper[SubscriptBox["Q", "i_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Q", "[", "i_", "]"}]]];Notation[ParsedBoxWrapper[SubsuperscriptBox[OverscriptBox["Q", "\"_\""], "i_", "L_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Qb", "[", RowBox[{"i_", ",", "L_"}], "]"}]]];Notation[ParsedBoxWrapper[SubscriptBox[OverscriptBox["Q", "\"_\""], "i_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Qb", "[", "i_", "]"}]]];]


QCDbasic:=Block[{},RemoveNotation[ParsedBoxWrapper[SubscriptBox["A", "tree"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["Atree"]]RemoveNotation[ParsedBoxWrapper[SubscriptBox["\[CapitalNu]", "c"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["Nc"]];RemoveNotation[ParsedBoxWrapper[SubscriptBox["n", "f"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper["nf"]];RemoveNotation[ParsedBoxWrapper[RowBox[{SubscriptBox["A", "f"], "[", "x__", "]"}]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Af", "[", "x__", "]"}]]];RemoveNotation[ParsedBoxWrapper[SubsuperscriptBox["Q", "i_", "L_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Q", "[", RowBox[{"i_", ",", "L_"}], "]"}]]];RemoveNotation[ParsedBoxWrapper[SubsuperscriptBox[OverscriptBox["Q", "\"_\""], "i_", "L_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Qb", "[", RowBox[{"i_", ",", "L_"}], "]"}]]];RemoveNotation[ParsedBoxWrapper[SubscriptBox[OverscriptBox["Q", "\"_\""], "i_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Qb", "[", "i_", "]"}]]];RemoveNotation[ParsedBoxWrapper[SubscriptBox["Q", "i_"]] \[DoubleLongLeftRightArrow] ParsedBoxWrapper[RowBox[{"Q", "[", "i_", "]"}]]];]


PhotonTopologies={{},{{{1,2}}},{{{1,2,3}},{{1,2},{1,3}}},{{{1,2,3,4}},{{1,2},{1,3},{1,4}},{{1,2},{1,3,4}},{{1,2},{1,3},{2,4}}},{{{1,2,3,4,5}},{{1,2},{1,3},{1,4},{1,5}},{{1,2,3},{1,4,5}},{{1,2},{1,3,4,5}},{{1,2},{1,3},{1,4,5}},{{1,2},{1,3},{2,4,5}},{{1,2},{3,4},{1,3,5}},{{1,2},{1,3},{1,4},{2,5}},{{1,2},{1,3},{2,4},{3,5}}},{{{1,2,3,4,5,6}},{{1,2},{1,3},{1,4},{1,5},{1,6}},{{1,2},{1,3,4,5,6}},{{1,2,3},{1,4,5,6}},{{1,2},{1,3},{1,4,5,6}},{{1,2},{1,3},{1,4},{1,5,6}},{{1,2},{1,3,4},{1,5,6}},{{1,2},{1,3,4},{2,5,6}},{{1,2},{1,3},{1,4},{2,5},{2,6}},{{1,2},{1,3},{2,4,5,6}},{{1,2},{3,4},{5,6},{1,3,5}},{{1,2},{1,3},{1,4},{1,5},{2,6}},{{1,2},{3,4},{1,3,5,6}},{{1,2},{1,3},{1,4},{2,5,6}},{{1,2},{1,3,4},{3,5,6}},{{1,2},{1,3},{2,4},{1,5,6}},{{1,2},{1,3},{2,4},{3,5,6}},{{1,2},{1,3},{4,5},{1,4,6}},{{1,2},{1,3},{1,4},{2,5},{3,6}},{{1,2},{1,3},{1,4},{2,5},{5,6}},{{1,2},{1,3},{2,4},{3,5},{4,6}},{{1,2},{1,3},{4,5},{2,4,6}}},{{{1,2,3,4,5,6,7}},{{1,2},{1,3},{1,4},{1,5},{1,6},{1,7}},{{1,2},{1,3,4,5,6,7}},{{1,2,3,4},{1,5,6,7}},{{1,2,3},{1,4,5,6,7}},{{1,2},{1,3},{1,4,5,6,7}},{{1,2,3},{1,4,5},{1,6,7}},{{1,2},{1,3},{1,4},{1,5},{1,6,7}},{{1,2},{1,3},{1,4},{1,5,6,7}},{{1,2},{1,3},{2,4,5,6,7}},{{1,2},{1,3},{1,4},{1,5},{1,6},{2,7}},{{1,2},{1,3},{1,4,5},{1,6,7}},{{1,2},{3,4},{1,3,5,6,7}},{{1,2},{1,3,4},{1,5,6,7}},{{1,2},{1,3,4},{2,5,6,7}},{{1,2},{1,3},{1,4},{2,5,6,7}},{{1,2},{1,3},{1,4},{1,5},{2,6,7}},{{1,2},{1,3},{1,4},{1,5},{2,6},{2,7}},{{1,2,3},{1,4,5},{2,6,7}},{{1,2},{1,3},{2,4,5},{2,6,7}},{{1,2},{1,3},{2,4,5},{3,6,7}},{{1,2},{1,3},{4,5},{4,6},{1,4,7}},{{1,2},{1,3},{1,4},{2,5},{5,6},{5,7}},{{1,2},{1,3,4},{3,5,6,7}},{{1,2},{1,3},{2,4},{1,5,6,7}},{{1,2},{1,3},{2,4},{3,5,6,7}},{{1,2},{3,4},{5,6},{1,3,5,7}},{{1,2},{1,3},{1,4},{5,6},{1,5,7}},{{1,2},{1,3},{1,4},{1,5},{2,6},{6,7}},{{1,2},{1,3},{1,4},{2,5},{3,6},{4,7}},{{1,2},{3,4,5},{1,3,6,7}},{{1,2},{1,3},{4,5},{1,4,6,7}},{{1,2},{1,3},{1,4,5},{2,6,7}},{{1,2},{1,3},{1,4,5},{4,6,7}},{{1,2},{3,4},{1,3,5},{5,6,7}},{{1,2},{1,3},{1,4},{2,5},{1,6,7}},{{1,2},{1,3},{1,4},{2,5},{2,6,7}},{{1,2},{1,3},{1,4},{2,5},{5,6,7}},{{1,2},{1,3},{2,4},{3,5},{1,6,7}},{{1,2},{1,3},{4,5},{6,7},{1,4,6}},{{1,2},{1,3},{1,4},{1,5},{2,6},{3,7}},{{1,2},{1,3},{4,5},{2,4,6,7}},{{1,2},{1,3},{2,4,5},{4,6,7}},{{1,2},{3,4},{1,3,5},{1,6,7}},{{1,2},{3,4},{1,3,5},{2,6,7}},{{1,2},{3,4},{1,5,6},{3,5,7}},{{1,2},{1,3},{1,4},{2,5},{3,6,7}},{{1,2},{1,3},{1,4},{5,6},{2,5,7}},{{1,2},{1,3},{2,4},{3,5},{2,6,7}},{{1,2},{1,3},{2,4},{3,5},{4,6,7}},{{1,2},{1,3},{4,5},{4,6},{1,5,7}},{{1,2},{1,3},{4,5},{4,6},{2,5,7}},{{1,2},{1,3},{4,5},{6,7},{2,4,6}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7}},{{1,2},{1,3},{1,4},{2,5},{5,6},{6,7}},{{1,2},{1,3},{2,4},{3,5},{4,6},{5,7}},{{1,2},{1,3},{2,4},{5,6},{1,5,7}},{{1,2},{1,3},{2,4},{5,6},{3,5,7}},{{1,2},{1,3},{1,4},{2,5},{3,6},{5,7}}},{{{1,2,3,4,5,6,7,8}},{{1,2},{1,3,4,5,6,7,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{1,7},{1,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{1,7},{2,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{2,7},{2,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{2,7},{7,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{2,7},{3,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{2,7},{2,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{6,7},{6,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{2,7},{6,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{2,7},{3,8}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7},{3,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{6,7},{6,8}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7},{4,8}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7},{5,8}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7},{7,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{5,7},{5,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{3,7},{4,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{6,7},{7,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{3,7},{6,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{4,7},{5,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{5,7},{6,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{6,7},{7,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{5,7},{7,8}},{{1,2},{1,3},{2,4},{3,5},{4,6},{5,7},{6,8}},{{1,2},{1,3},{1,4,5,6,7,8}},{{1,2},{1,3},{2,4,5,6,7,8}},{{1,2},{3,4},{1,3,5,6,7,8}},{{1,2},{1,3,4,5},{1,6,7,8}},{{1,2},{1,3,4,5},{2,6,7,8}},{{1,2},{1,3,4,5},{3,6,7,8}},{{1,2},{1,3,4},{1,5,6,7,8}},{{1,2},{1,3,4},{2,5,6,7,8}},{{1,2},{1,3,4},{3,5,6,7,8}},{{1,2},{3,4,5},{1,3,6,7,8}},{{1,2},{1,3},{1,4},{1,5,6,7,8}},{{1,2},{1,3},{1,4},{2,5,6,7,8}},{{1,2},{1,3},{2,4},{1,5,6,7,8}},{{1,2},{1,3},{4,5},{1,4,6,7,8}},{{1,2},{1,3},{2,4},{3,5,6,7,8}},{{1,2},{3,4},{5,6},{1,3,5,7,8}},{{1,2},{1,3},{4,5},{2,4,6,7,8}},{{1,2},{1,3,4},{1,5,6},{1,7,8}},{{1,2},{1,3,4},{1,5,6},{2,7,8}},{{1,2},{1,3,4},{3,5,6},{3,7,8}},{{1,2},{1,3,4},{1,5,6},{3,7,8}},{{1,2},{1,3,4},{3,5,6},{4,7,8}},{{1,2},{1,3,4},{2,5,6},{3,7,8}},{{1,2},{1,3,4},{3,5,6},{5,7,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{1,7,8}},{{1,2},{1,3},{1,4},{1,5},{1,6},{2,7,8}},{{1,2},{1,3},{1,4},{1,5},{6,7},{1,6,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{1,7,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{2,7,8}},{{1,2},{1,3},{1,4},{5,6},{5,7},{1,5,8}},{{1,2},{1,3},{1,4},{2,5},{2,6},{1,7,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{6,7,8}},{{1,2},{1,3},{1,4},{5,6},{7,8},{1,5,7}},{{1,2},{1,3},{1,4},{1,5},{6,7},{2,6,8}},{{1,2},{1,3},{1,4},{5,6},{5,7},{1,6,8}},{{1,2},{1,3},{1,4},{1,5},{2,6},{3,7,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{1,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{1,7,8}},{{1,2},{1,3},{1,4},{2,5},{6,7},{1,6,8}},{{1,2},{1,3},{4,5},{4,6},{7,8},{1,4,7}},{{1,2},{1,3},{1,4},{2,5},{2,6},{3,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{2,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{5,7,8}},{{1,2},{1,3},{1,4},{5,6},{5,7},{2,5,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{2,7,8}},{{1,2},{1,3},{1,4},{2,5},{6,7},{2,6,8}},{{1,2},{1,3},{2,4},{5,6},{5,7},{1,5,8}},{{1,2},{1,3},{1,4},{2,5},{3,6},{4,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{6,7,8}},{{1,2},{1,3},{1,4},{5,6},{7,8},{2,5,7}},{{1,2},{1,3},{1,4},{2,5},{3,6},{5,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6},{3,7,8}},{{1,2},{1,3},{1,4},{2,5},{6,7},{5,6,8}},{{1,2},{1,3},{1,4},{5,6},{5,7},{2,6,8}},{{1,2},{1,3},{2,4},{3,5},{4,6},{1,7,8}},{{1,2},{1,3},{2,4},{3,5},{4,6},{3,7,8}},{{1,2},{1,3},{2,4},{3,5},{6,7},{1,6,8}},{{1,2},{1,3},{2,4},{5,6},{5,7},{3,5,8}},{{1,2},{1,3},{2,4},{5,6},{7,8},{1,5,7}},{{1,2},{1,3},{4,5},{4,6},{7,8},{1,5,7}},{{1,2},{1,3},{1,4},{2,5},{6,7},{3,6,8}},{{1,2},{1,3},{2,4},{3,5},{6,7},{2,6,8}},{{1,2},{1,3},{2,4},{5,6},{5,7},{1,6,8}},{{1,2},{1,3},{2,4},{3,5},{4,6},{5,7,8}},{{1,2},{1,3},{2,4},{5,6},{7,8},{3,5,7}},{{1,2},{1,3},{4,5},{4,6},{7,8},{2,5,7}},{{1,2},{1,3},{2,4},{3,5},{6,7},{4,6,8}},{{1,2},{1,3},{2,4},{5,6},{5,7},{3,6,8}},{{1,2},{1,3},{1,4},{1,5},{1,6,7,8}},{{1,2},{1,3},{1,4},{1,5},{2,6,7,8}},{{1,2},{1,3},{1,4},{2,5},{1,6,7,8}},{{1,2},{1,3},{1,4},{5,6},{1,5,7,8}},{{1,2},{1,3},{4,5},{4,6},{1,4,7,8}},{{1,2},{1,3},{1,4},{2,5},{2,6,7,8}},{{1,2},{1,3},{1,4},{2,5},{5,6,7,8}},{{1,2},{1,3},{2,4},{3,5},{1,6,7,8}},{{1,2},{1,3},{1,4},{2,5},{3,6,7,8}},{{1,2},{1,3},{2,4},{3,5},{2,6,7,8}},{{1,2},{1,3},{1,4},{5,6},{2,5,7,8}},{{1,2},{1,3},{4,5},{4,6},{1,5,7,8}},{{1,2},{1,3},{4,5},{6,7},{1,4,6,8}},{{1,2},{1,3},{2,4},{5,6},{1,5,7,8}},{{1,2},{3,4},{5,6},{7,8},{1,3,5,7}},{{1,2},{1,3},{2,4},{3,5},{4,6,7,8}},{{1,2},{1,3},{4,5},{4,6},{2,5,7,8}},{{1,2},{1,3},{2,4},{5,6},{3,5,7,8}},{{1,2},{1,3},{4,5},{6,7},{2,4,6,8}},{{1,2},{1,3},{1,4},{1,5,6},{1,7,8}},{{1,2},{1,3},{1,4},{1,5,6},{5,7,8}},{{1,2},{1,3},{1,4},{1,5,6},{2,7,8}},{{1,2},{1,3},{2,4},{1,5,6},{1,7,8}},{{1,2},{1,3},{4,5},{1,4,6},{1,7,8}},{{1,2},{1,3},{1,4},{2,5,6},{2,7,8}},{{1,2},{1,3},{2,4},{1,5,6},{2,7,8}},{{1,2},{1,3},{4,5},{1,4,6},{4,7,8}},{{1,2},{1,3},{1,4},{2,5,6},{3,7,8}},{{1,2},{1,3},{2,4},{3,5,6},{3,7,8}},{{1,2},{1,3},{1,4},{2,5,6},{5,7,8}},{{1,2},{1,3},{2,4},{1,5,6},{3,7,8}},{{1,2},{1,3},{2,4},{1,5,6},{4,7,8}},{{1,2},{1,3},{4,5},{1,4,6},{5,7,8}},{{1,2},{1,3},{4,5},{1,4,6},{6,7,8}},{{1,2},{3,4},{5,6},{1,3,5},{1,7,8}},{{1,2},{1,3},{2,4},{1,5,6},{5,7,8}},{{1,2},{1,3},{4,5},{1,4,6},{2,7,8}},{{1,2},{1,3},{4,5},{1,6,7},{2,4,8}},{{1,2},{1,3},{4,5},{1,6,7},{4,6,8}},{{1,2},{1,3},{4,5},{2,4,6},{2,7,8}},{{1,2},{1,3},{4,5},{2,4,6},{4,7,8}},{{1,2},{3,4},{5,6},{1,3,7},{1,5,8}},{{1,2},{1,3},{2,4},{3,5,6},{4,7,8}},{{1,2},{3,4},{5,6},{1,3,5},{2,7,8}},{{1,2},{1,3},{2,4},{3,5,6},{5,7,8}},{{1,2},{1,3},{4,5},{2,4,6},{3,7,8}},{{1,2},{1,3},{4,5},{2,4,6},{5,7,8}},{{1,2},{1,3},{4,5},{2,4,6},{6,7,8}},{{1,2},{3,4},{5,6},{1,3,7},{2,5,8}},{{1,2},{3,4},{5,6},{1,3,7},{5,7,8}},{{1,2},{1,3},{4,5},{2,6,7},{4,6,8}},{{1,2},{1,3},{1,4,5},{1,6,7,8}},{{1,2},{1,3},{1,4,5},{2,6,7,8}},{{1,2},{1,3},{1,4,5},{4,6,7,8}},{{1,2},{1,3},{2,4,5},{1,6,7,8}},{{1,2},{1,3},{2,4,5},{2,6,7,8}},{{1,2},{1,3},{4,5,6},{1,4,7,8}},{{1,2},{3,4},{1,3,5},{1,6,7,8}},{{1,2},{3,4},{1,5,6},{1,3,7,8}},{{1,2},{1,3},{2,4,5},{3,6,7,8}},{{1,2},{3,4},{1,3,5},{5,6,7,8}},{{1,2},{1,3},{2,4,5},{4,6,7,8}},{{1,2},{3,4},{1,3,5},{2,6,7,8}},{{1,2},{1,3},{4,5,6},{2,4,7,8}},{{1,2},{3,4},{1,5,6},{2,3,7,8}},{{1,2},{3,4},{5,6,7},{1,3,5,8}},{{1,2},{3,4},{1,5,6},{3,5,7,8}},{{1,2,3},{1,4,5,6,7,8}},{{1,2,3},{1,4,5},{1,6,7,8}},{{1,2,3},{4,5,6},{1,4,7,8}},{{1,2,3},{1,4,5},{2,6,7,8}},{{1,2,3,4},{1,5,6,7,8}}}};


Attach[p_,q_,top_List]:=If[p==1,Flatten[Table[Append[#,{k,q+1}],{k,q}]&/@top,1],Flatten[Table[Append[#,Append[Range[q+1,q+p],k]],{k,q}]&/@top,1]]
PhotonRecursion[2]=PhotonTopologies[[2]];
PhotonRecursion[3]=PhotonTopologies[[3]];
PhotonRecursion[4]=PhotonTopologies[[4]];
PhotonRecursion[5]=PhotonTopologies[[5]];
PhotonRecursion[6]=PhotonTopologies[[6]];
PhotonRecursion[7]=PhotonTopologies[[7]];
PhotonRecursion[8]=PhotonTopologies[[8]];
PhotonRecursion[n_Integer]:=Prepend[Flatten[Table[Attach[k,n-k,PhotonRecursion[n-k]],{k,Floor[n/2]}],1],{Range[n]}]


RevID[Q_List,gluons_List,A_]:=canonical[Total[Apply[A,Select[OPP[Q,gluons],planarQ[#1]&&RoutingQ[#1]&],{1}]]+(-1)^Length[gluons] Total[Apply[A,Select[OPP[Q,Reverse[gluons]/. {R->L,L->R}],planarQ[#1]&&RoutingQ[#1]&],{1}]]]


FFId[x_/;MemberQ[{A,Af},Head[x]],qF_,qL_]:=Module[{amp=RotateLeft[List@@x,Position[x,qF][[1,1]]-1],loop,rest1,rest2,rest3,perm},If[If[qL[[2]]===L,MatchQ[amp,{___,qL,___,Qb@@qL,___}],MatchQ[amp,{___,Qb@@qL,___,qL,___}]],
If[qL[[2]]===L,
amp=RotateLeft[List@@x,Position[x,qL][[1,1]]-1];
loop=Take[amp,Position[amp,Qb@@qL][[1,1]]];
rest1=Take[amp,{Position[amp,Qb@@qL][[1,1]]+1,Min[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]-1}];rest2=Take[amp,{Min[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]],Max[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]}];
rest3=Take[amp,{Max[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]+1,-1}];
perm=RoutingFFid/@FlipPermutations[rest1,rest2,rest3];
Total[Head[x]@@@Flatten/@Distribute[{{loop},perm},List]]+(-1)^Length[rest2]A@@Join[loop,rest1,Reverse[rest2]/.{R->L,L->R},rest3],
amp=RotateLeft[List@@x,Position[x,Qb@@qL][[1,1]]-1];
loop=Take[amp,Position[amp,qL][[1,1]]];
rest1=Take[amp,{Position[amp,qL][[1,1]]+1,Min[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]-1}];rest2=Take[amp,{Min[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]],Max[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]}];
rest3=Take[amp,{Max[Position[amp,qF][[1,1]],Position[amp,Qb@@qF][[1,1]]]+1,-1}];
perm=RoutingFFid/@FlipPermutations[rest1,rest2,rest3];Total[Head[x]@@@Flatten/@Distribute[{{loop},perm},List]]+(-1)^Length[rest2]A@@Join[loop,rest1,Reverse[rest2]/.{R->L,L->R},rest3]],Print["Second quark line does not seperate the loop from the flip quark."]]]


FlipPermutations[list1_,list2_,list3_]:=Module[{a1,a2,a3,perm},perm=Select[Permutations[Join[ConstantArray[a1,Length[list1]],ConstantArray[a2,Length[list2]],ConstantArray[a3,Length[list3]]]],Position[#,a2][[1,1]]<If[list3=={},Infinity,Position[#,a3][[1,1]]]\[And]If[list1=={},0,Position[#,a1][[-1,1]]]<Position[#,a2][[-1,1]]&];perm=Select[Module[{a=#},a[[Flatten[Position[a,a1]]]]=list1;a[[Flatten[Position[a,a2]]]]=list2;a[[Flatten[Position[a,a3]]]]=list3;a]&/@perm,planarQ]]


RoutingFFid[Amp_]:=Module[{res=Amp,amp=Select[List@@Amp,Not[IntegerQ[#]]&]},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],_]]&]},If[Signature[qi]==-1,res=res/.Thread[qi->(qi/.{R->L})];,res=res/.Thread[qi->(qi/.{L->R})];]],{i,Length[q]}];res]]


FFId1[L1_List,a1_List,L2_List,a2_List]:=A@@Join[L1,a1,L2,a2]+(-1)^Length[L2] Total[Apply[A,Flatten/@Distribute[{{L1},RoutingFFid/@FlipPermutations[a1,Reverse[L2]/. {R->L,L->R},a2]},List],{1}]]


FFId2[L1_List,L2_List]:=canonical[Total[Af@@@Select[COPP[L1,L2],planarQ[#]\[And]RoutingQ[#]&]]]+(-1)^(Length[L1])canonical[Total[Af@@@Select[COPP[Reverse[L1]/.{L->R,R->L},L2],planarQ[#]\[And]RoutingQ[#]&]]]


FFId3[L1_List,a1_List,L2_List,a2_List]:=canonical[Af@@Join[L1,a1,L2,a2]+(-1)^(Length[L2])(Total[Apply[Af,Flatten/@Distribute[{{L1},FlipPermutations[a1,Reverse[L2]/.{R->L,L->R},a2]},List],{1}]]+Module[{a3=L2[[2;;-2]]},Sum[(-1)^(Length[L2]+i)Total[Apply[Af,Select[Flatten/@Distribute[{{Prepend[a1[[j+1;;]],L2[[-1]]]},OPP[Join[L2[[{1}]],a2[[i+1;;]],L1,a1[[;;j]]],Reverse[a2[[;;i]]]/.{R->L,L->R},a3]},List],planarQ],{1}]]+(-1)^(Length[L2]+Length[a1]-j)Total[Apply[Af,Select[Flatten/@Distribute[{{Prepend[a2[[;;i]],L2[[-1]]]},OPP[Join[L2[[{1}]],a2[[i+1;;]],L1,a1[[;;j]]],Reverse[a1[[j+1;;]]]/.{R->L,L->R},a3]},List],planarQ],{1}]],{j,0,Length[a1]},{i,0,Length[a2]}]])]


Furry[list_List]:=If[OddQ[Length[list]],canonical[Total[Af@@@Select[COPP@@list,planarQ[#]\[And]RoutingQ[#]&]]],Print["Number of pieces connecting to the fermion loop has to be odd."]]


CycleSort[cycle_List]:=RotateLeft[cycle,Position[cycle,Min[cycle]][[1,1]]-1]


TopAll[top_List]:=Module[{labels=Union[Flatten[top]],Labels=Permutations[Range[Length[Union[Flatten[top]]]]]},Union[Table[Sort[CycleSort/@(top/.Thread[labels->Labels[[k]]])],{k,Length[Labels]}]]]


canonical[exp_]:=exp/.{A[a___,Q[1,R],b___]:>(-1)^Length[A[a,Q[1,R],b]]ReplaceAll[Reverse[A[a,Q[1,R],b]],{R->L,L->R}],Af[a___,Q[1,R],b___]:>(-1)^Length[Af[a,Q[1,R],b]]ReplaceAll[Reverse[Af[a,Q[1,R],b]],{R->L,L->R}]}/.{A[a___,Q[1,L],b___]:>A[Q[1,L],b,a],Af[a___,Q[1,L],b___]:>Af[Q[1,L],b,a]}/.{Af[___,Q[i_,L],Qb[i_,L],___]->0,Af[___,Qb[i_,R],Q[i_,R],___]->0,Af[___,Q[i_,L],_Integer,Qb[i_,L],___]->0,Af[___,Qb[i_,R],_Integer,Q[i_,R],___]->0}//.{A[Q[1,L],i___,Qb[1,L],Q[k_,R],c___,Qb[k_,R]]:>-(-1)^Length[List[c]]A[Q[1,L],i,Qb[1,L],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}]],A[a___,Qb[i_,L],Q[k_,R],c___,Qb[k_,R],Q[i_,L],b___]:>-(-1)^Length[List[c]]A[a,Qb[i,L],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Q[i,L],b],A[a___,Q[i_,L],Qb[k_,R],c___,Q[k_,R],Qb[i_,L],b___]:>-(-1)^Length[List[c]]A[a,Q[i,L],Sequence@@Reverse[List[Qb[k,R],c,Q[k,R]]/.{R->L,L->R}],Qb[i,L],b],A[a___,Q[i_,R],Q[k_,R],c___,Qb[k_,R],Qb[i_,R],b___]:>-(-1)^Length[List[c]]A[a,Q[i,R],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Qb[i,R],b],A[a___,Qb[i_,R],Qb[k_,R],c___,Q[k_,R],Q[i_,R],b___]:>-(-1)^Length[List[c]]A[a,Qb[i,R],Sequence@@Reverse[List[Qb[k,R],c,Q[k,R]]/.{R->L,L->R}],Q[i,R],b]}//.{Af[Q[1,L],i___,Qb[1,L],Q[k_,R],c___,Qb[k_,R]]:>-(-1)^Length[List[c]]Af[Q[1,L],i,Qb[1,L],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}]],Af[a___,Qb[i_,L],Q[k_,R],c___,Qb[k_,R],Q[i_,L],b___]:>-(-1)^Length[List[c]]Af[a,Qb[i,L],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Q[i,L],b],Af[a___,Q[i_,L],Q[k_,R],c___,Qb[k_,R],Qb[i_,L],b___]:>-(-1)^Length[List[c]]Af[a,Q[i,L],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Qb[i,L],b],Af[a___,Q[i_,L],Qb[k_,R],c___,Q[k_,R],Qb[i_,L],b___]:>-(-1)^Length[List[c]]Af[a,Q[i,L],Sequence@@Reverse[List[Qb[k,R],c,Q[k,R]]/.{R->L,L->R}],Qb[i,L],b],Af[a___,Q[i_,R],Q[k_,R],c___,Qb[k_,R],Qb[i_,R],b___]:>-(-1)^Length[List[c]]Af[a,Q[i,R],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Qb[i,R],b],Af[a___,Qb[i_,R],Qb[k_,R],c___,Q[k_,R],Q[i_,R],b___]:>-(-1)^Length[List[c]]Af[a,Qb[i,R],Sequence@@Reverse[List[Qb[k,R],c,Q[k,R]]/.{R->L,L->R}],Q[i,R],b],Af[a___,Qb[i_,R],Q[k_,R],c___,Qb[k_,R],Q[i_,R],b___]:>-(-1)^Length[List[c]]Af[a,Qb[i,R],Sequence@@Reverse[List[Q[k,R],c,Qb[k,R]]/.{R->L,L->R}],Q[i,R],b],Af[a___,Qb[k_,R],i_Integer,j_Integer,Q[k_,R],b___]:>Signature[{i,j}]Af[a,Qb[k,R],Sequence@@Sort[{i,j}],Q[k,R],b],Af[Q[k_,R],a___,Qb[k_,R],i_,j_]:>Signature[{i,j}]Af[Q[k,R],a,Qb[k,R],Sequence@@Sort[{i,j}]],Af[a___,Q[k_,L],i_Integer,j_Integer,Qb[k_,L],b___]:>Signature[{i,j}]Af[a,Q[k,L],Sequence@@Sort[{i,j}],Qb[k,L],b]}


translate[LoC_,amp_List]:=If[amp=={},A@@@LoC,Module[{quarks=amp[[1]],top=amp[[2]],Amp,pos=Table[Position[amp[[2]],i],{i,Length[amp[[1]]]}]},Do[Do[top[[Sequence@@pos[[i,k]]]]=quarks[[i,k]];,{k,Length[quarks[[i]]]}],{i,Length[quarks]}];Amp=LoC[[Position[LoC,top[[1,1]]][[1,1]]]];Do[While[Not[Or@@(MemberQ[Amp,#,Infinity]&/@top[[1]])],top=RotateLeft[top];];Module[{link=Position[MemberQ[Amp,#,Infinity]&/@top[[1]],True][[1,1]]},top[[1]]=RotateLeft[top[[1]],link-1];Do[Module[{cyc=LoC[[Position[quarks,top[[1,i]]][[1,1]]]]},Amp=Flatten@Insert[Amp,RotateLeft[cyc,Position[cyc,top[[1,i]]][[1,1]]-1],Position[Amp,Qb@@top[[1,i-1]]][[1,1]]+1]],{i,2,Length[top[[1]]]}]];top=Rest[top];,{k,Length[amp[[2]]]}];A@@Amp]]


PartialAmplitudeTree[LoC_List]:=(-1/Nc)^(Length[LoC]-1)If[Length[LoC]==1,Atree@@LoC[[1]],Module[{amp,p=Length[LoC]-1,Nq=Count[#,Q[__],Infinity]&/@LoC,Qc=Select[#,MatchQ[#,Q[__]]&]&/@LoC},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[Length[LoC]],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p+1}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc,Table[{Count[#,i,Infinity]},{i,p+1}]}],List],{#}},List]&/@top,1];Total[Atree@@@(translate[LoC,#]&/@amp)]]]]


num[n_,k_]:=If[n==1,{{k}},(Module[{com=Complement[Range[n+k-1],#1]},Prepend[Append[com[[2;;-1]]-com[[1;;-2]]-1,n+k-1-com[[-1]]],com[[1]]-1]]&)/@Subsets[Range[n+k-1],{k}]]


ColorS[k_Integer,n_Integer]:=If[k==0,List[Prepend[#,1]]&/@Permutations[Range[2,n]],Module[{gluonPerm=Module[{s=0,r={}},Do[r=Append[r,#[[1,s+1;;s+#[[2,k1]]]]];s=s+#[[2,k1]];,{k1,Length[#[[2]]]}];r]&/@Distribute[{Permutations[Range[n]],num[k,n]},List],quarkPerm=RotateLeft/@#&/@((Flatten[PermutationCycles[#,List],1]&/@Permutations[Range[k]])/.{i_Integer:>Sequence@@{Qb[i],Q[i]}})},Map[Flatten,#[[2]]/.Table[Q[i]->{Q[i],#[[1,i]]},{i,k}]]&/@Distribute[{gluonPerm,quarkPerm},List]]]


ColorSLoop[k_Integer,n_Integer]:=Join[ColorS[k,n],If[k==0,Module[{gluonPerm=Union[Flatten[Table[Sort[{CycleSort[#[[;;i]]],CycleSort[#[[i+1;;]]]}],{i,2,Floor[n/2]}]&/@Permutations[Range[n]],1]]},gluonPerm],Module[{gluonPerm=Select[Module[{s=0,r={}},Do[r=Append[r,#[[1,s+1;;s+#[[2,k1]]]]];s=s+#[[2,k1]];,{k1,Length[#[[2]]]}];r]&/@Distribute[{Permutations[Range[n]],num[k+1,n]},List],Length[#[[-1]]]>1\[And]#[[-1]]==CycleSort[#[[-1]]]&],quarkPerm=ColorS[k,0]},Map[Flatten,Append[#[[2]],#[[1,k+1]]]/.Table[Q[i]->{Q[i],#[[1,i]]},{i,k}]]&/@Distribute[{gluonPerm,quarkPerm},List]]]]


ColorStructure[LoC_,x_:0]:=If[x===0,If[FreeQ[Last[LoC],Q[_]],If[Length[LoC]==1,1,ColorStructure[Most[LoC]]] (AngleBracket@@(T/@Last[LoC]/.{T[i_]:>T^ToString[i]})),Times@@(LoC/.{{a__,Qb[i_],Q[i_],b__}:>Sequence[{a,Qb[i]},{Q[i],b}]}/.{{Q[i_],Qb[j_]}:>Subscript[\[Delta], i,

\!\(\*OverscriptBox[\(j\), \(_\)]\)],{Q[i_],gluon__,Qb[j_]}:>Subscript[AngleBracket[Sequence@@(T/@{gluon})], i,

\!\(\*OverscriptBox[\(j\), \(_\)]\)]}/.{T[i_]:>T^ToString[i]})],If[FreeQ[Last[LoC],Q[_]],If[Length[LoC]==1,1,ColorStructure[Most[LoC],1]] (trace@@(T/@Last[LoC])),Times@@(LoC/.{{a__,Qb[i_],Q[i_],b__}:>Sequence[{a,Qb[i]},{Q[i],b}]}/.{{Q[i_],Qb[j_]}:>delta[i,j],{Q[i_],gluon__,Qb[j_]}:>(matrixElement@@Join[T/@{gluon},{i,j}])})]]


PartialAmplitudeLoop[LoC_List]:=canonical[(-1/Nc)^(Length[LoC]-2)(CycleSplit[LoC]-LOpartial[LoC])+(-1/Nc)^(Length[LoC])PhotonLoop[LoC]+(-1/Nc)^(Length[LoC]-2)TracePart[LoC]+nf (-1/Nc)^(Length[LoC]-1) (FermionLoop[LoC]-FermionLoopPhoton[LoC])+nf (-1/Nc)^(Length[LoC]-1) FermionLoopTrace[LoC]]


COPP[list1_List,list2_List]:=Module[{a1,a2},Module[{copp=Prepend[#,a1]&/@Permutations[Join[ConstantArray[a1,Length[list1]-1],ConstantArray[a2,Length[list2]]]]},copp=Module[{a=#},a[[Flatten[Position[a,a1]]]]=list1;a]&/@copp;Flatten[Module[{pos=Flatten[Position[#,a2]]},Table[ReplacePart[#,Thread[pos->RotateLeft[list2,k]]],{k,Length[list2]}]]&/@copp,1]]]
COPP[list1_List,list2__,list3_List]:=Flatten[COPP[#,list2]&/@COPP[list1,list3],1]


OPP[list1_List,list2_List]:=Select[Module[{a1,a2},Module[{copp=Prepend[#,a1]&/@Permutations[Join[ConstantArray[a1,Length[list1]-1],ConstantArray[a2,Length[list2]]]]},Module[{a=#},a[[Flatten[Position[a,a2]]]]=list2;a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=list1;a]&/@copp)]],planarQ]
OPP[list1_List,list2__,list3_List]:=Flatten[OPP[#,list2]&/@OPP[list1,list3],1]


LoopPermutations[sign_,LoC_List]:={Times@@#[[;;,1]],Flatten[Prepend[#[[;;,2]],LoC[[1]]]]}&/@Flatten[Distribute[#,List]&/@Permutations[{{sign,#},{sign (-1)^Length[#],Reverse[#]/.{R->L,L->R}}}&/@Rest[LoC]],1]


planarQ[x_List]:=Not[MatchQ[Select[x,Not[IntegerQ[#]]&][[;;,1]],{___,q1_Integer,___,q2_Integer,___,q1_Integer,___,q2_Integer,___}]]


RoutingQ[x_List]:=Module[{dropGluon=Select[x,Not[IntegerQ[#]]&]},Not[Or@@{MatchQ[dropGluon,{___,Q[i_,R],___,Q[j_,L],___,Qb[j_,L],___,Qb[i_,R],___}],MatchQ[dropGluon,{___,Qb[i_,L],___,Qb[j_,R],___,Q[j_,R],___,Q[i_,L],___}],MatchQ[dropGluon,{___,Q[i_,R],___,Qb[j_,R],___,Q[j_,R],___,Qb[i_,R],___}],MatchQ[dropGluon,{___,Qb[i_,L],___,Q[j_,L],___,Qb[j_,L],___,Q[i_,L],___}],
MatchQ[dropGluon,{___,Qb[i_,R],___,Q[i_,R],___,Q[j_,L],___,Qb[j_,L],___}],MatchQ[dropGluon,{___,Q[i_,L],___,Qb[i_,L],___,Qb[j_,R],___,Q[j_,R],___}],MatchQ[dropGluon,{___,Qb[i_,R],___,Q[i_,R],___,Qb[j_,R],___,Q[j_,R],___}],MatchQ[dropGluon,{___,Q[i_,L],___,Qb[i_,L],___,Q[j_,L],___,Qb[j_,L],___}]}]]


Flip[list1_List,list2_List]:=If[list1=={},{RoutingFlip[list2/.{L->R}/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}]},Module[{a1,a2},Module[{copp1=Prepend[#,a1]&/@Permutations[Join[ConstantArray[a1,Length[list1]-1],ConstantArray[a2,Length[list2]]]],copp2=Prepend[#,a1]&/@Permutations[Join[ConstantArray[a1,Length[list2]-1],ConstantArray[a2,Length[list1]]]]},Select[Join[Module[{a=#},a[[Flatten[Position[a,a2]]]]=RoutingFlip[list2/.{L->R}/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}];a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=list1;a]&/@copp1),Module[{a=#},a[[Flatten[Position[a,a2]]]]=list1;a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=RoutingFlip[list2/.{L->R}/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}];a]&/@copp2)],planarQ]]]]


UK[list1_List,list2_List]:=Select[Module[{a1,a2},Module[{copp=Permutations[Join[ConstantArray[a1,Length[list1]],ConstantArray[a2,Length[list2]]]]},Flatten[Join[{Module[{a=#},a[[Flatten[Position[a,a2]]]]=MapAt[#/.{R->L}&,list2/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]},-1];a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=MapAt[#/.{L->R}&,list1/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]},1];a]&/@copp),Module[{a=#},a[[Flatten[Position[a,a2]]]]=list2/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]};a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=MapAt[#/.{L->R}&,list1/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]},{{1},{-1}}];a]&/@copp)},{Module[{a=#},a[[Flatten[Position[a,a2]]]]=MapAt[#/.{R->L}&,list2/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]},1];a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=MapAt[#/.{L->R}&,list1/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]},-1];a]&/@copp),Module[{a=#},a[[Flatten[Position[a,a2]]]]=MapAt[#/.{R->L}&,list2/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]},{{1},{-1}}];a]&/@(Module[{a=#},a[[Flatten[Position[a,a1]]]]=list1/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]};a]&/@copp)}],1]]],planarQ[#]\[And]RoutingQ[#]&]


trans[LoC_,amp_List]:=Module[{quarks=amp[[1]],Top,top=amp[[2]],Amp,pos=Table[Position[amp[[2]],i],{i,Length[amp[[1]]]}]},Do[Do[top[[Sequence@@pos[[i,k]]]]=quarks[[i,k]];,{k,Length[quarks[[i]]]}],{i,Length[quarks]}];Top=top;Amp=LoC[[Position[LoC,top[[1,1]]][[1,1]]]];Do[While[Not[Or@@(MemberQ[Amp,#,Infinity]&/@top[[1]])],top=RotateLeft[top];];Module[{link=Position[MemberQ[Amp,#,Infinity]&/@top[[1]],True][[1,1]]},top[[1]]=RotateLeft[top[[1]],link-1];Do[Module[{cyc=LoC[[Position[quarks,top[[1,i]]][[1,1]]]]},Amp=Flatten@Insert[Amp,RotateLeft[cyc,Position[cyc,top[[1,i]]][[1,1]]-1],Position[Amp,Qb@@top[[1,i-1]]][[1,1]]+1]],{i,2,Length[top[[1]]]}]];top=Rest[top];,{k,Length[amp[[2]]]}];{A@@Amp,Top}]


translateFermion[LoC_,amp_List]:=If[amp=={},A@@@LoC,Module[{quarks=amp[[1]],top=amp[[2]],Amp,pos=Table[Position[amp[[2]],i],{i,Length[amp[[1]]]}]},Do[Do[top[[Sequence@@pos[[i,k]]]]=quarks[[i,k]];,{k,Length[quarks[[i]]]}],{i,Length[quarks]}];Amp=LoC[[1]];Do[While[Not[Or@@(MemberQ[Amp,#,Infinity]&/@top[[1]])],top=RotateLeft[top];];Module[{link=Position[MemberQ[Amp,#,Infinity]&/@top[[1]],True][[1,1]]},top[[1]]=RotateLeft[top[[1]],link-1];Do[Module[{cyc=LoC[[Position[quarks,top[[1,i]]][[1,1]]]]},Amp=Flatten@Insert[Amp,RotateLeft[cyc,Position[cyc,top[[1,i]]][[1,1]]-1],Position[Amp,Qb@@top[[1,i-1]]][[1,1]]+1]],{i,2,Length[top[[1]]]}]];top=Rest[top];,{k,Length[amp[[2]]]}];A@@Amp]]


transCyCsplit[split_List,LoC_,amp_List]:=Module[{sign=1,SplitQuarks=Select[Flatten[amp[[1]]],MatchQ[#,Q[_,_]]&],quarks=amp[[1]],Top,top=amp[[2]],Amp,pos=Table[Position[amp[[2]],i],{i,Length[amp[[1]]]}]},Do[Do[top[[Sequence@@pos[[i,k]]]]=quarks[[i,k]];,{k,Length[quarks[[i]]]}],{i,Length[quarks]}];Amp=split;
Do[Module[{insert,topSplit=top[[Position[top,SplitQuarks[[i]]][[1,1]]]]},topSplit=Rest[RotateLeft[topSplit,Position[topSplit,SplitQuarks[[i]]][[1,1]]-1]];insert=Flatten[Module[{cyc=LoC[[Position[quarks,#][[1,1]]]]},RotateLeft[cyc,Position[cyc,#][[1,1]]-1]]&/@topSplit];top=Delete[top,Position[top,SplitQuarks[[i]]][[1,1]]];
While[Or@@(MemberQ[insert,#,Infinity]&/@Flatten[top]),
While[Not[Or@@(MemberQ[insert,#,Infinity]&/@top[[1]])],top=RotateLeft[top];];Module[{link=Position[MemberQ[insert,#,Infinity]&/@top[[1]],True][[1,1]]},Top=RotateLeft[top[[1]],link-1];Do[Module[{cyc=LoC[[Position[quarks,Top[[i]]][[1,1]]]]},insert=Flatten[Insert[insert,RotateLeft[cyc,Position[cyc,Top[[i]]][[1,1]]-1],Position[insert,Qb@@Top[[i-1]]][[1,1]]+1]]],{i,2,Length[Top]}]];top=Rest[top];];
If[SplitQuarks[[i,2]]===L,Amp=Amp/.{{a___,SplitQuarks[[i]],b___,Qb@@SplitQuarks[[i]],c___}:>{SplitQuarks[[i]],b,Qb@@SplitQuarks[[i]],Select[Flip[{c,a},insert],planarQ]},{a___,Qb@@SplitQuarks[[i]],b___,SplitQuarks[[i]],c___}:>{a,Qb@@SplitQuarks[[i]],Select[Flip[{b},insert],planarQ],SplitQuarks[[i]],c}};,sign=sign (-1)^Length[insert];Amp=Amp/.{{a___,Qb@@SplitQuarks[[i]],b___,SplitQuarks[[i]],c___}:>{Qb@@SplitQuarks[[i]],b,SplitQuarks[[i]],Select[Flip[{c,a},Reverse[insert]],planarQ]},{a___,SplitQuarks[[i]],b___,Qb@@SplitQuarks[[i]],c___}:>{a,SplitQuarks[[i]],Select[Flip[{b},Reverse[insert]],planarQ],Qb@@SplitQuarks[[i]],c}};]
];
,{i,Length[SplitQuarks]}];
sign Total[A@@@Select[Flatten/@Distribute[Amp,List],planarQ[#]\[And]RoutingQ[#]&]]]


Routing[Amp_]:=Module[{res=Amp,amp=Select[List@@Amp,Not[IntegerQ[#]]&]/.{{a___,Q[i_,L],b___,Qb[i_,L],c___}:>{c,b,a}}/.{Q_[_,L]:>Sequence[]}},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],R]]&]},If[Signature[qi]==-1,res=res/.Thread[qi->(qi/.{R->L})];]],{i,Length[q]}];res]]


Routing2[Amp_]:=Module[{res=Amp,amp=Select[List@@Amp,Not[IntegerQ[#]]&]/.{{a___,Qb[i_,R],b___,Q[i_,R],c___}:>{b,c,a}}/.{{a___,Q[i_,R],b___,Qb[i_,R],c___}:>{a,b,c}}},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],L]]&]},If[Signature[qi]==1,res=res/.Thread[qi->(qi/.{L->R})];]],{i,Length[q]}];res]]


RoutingFlip[Amp_]:=Module[{res=Amp,amp=Select[List@@Amp,Not[IntegerQ[#]]&]},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],R]]&]},If[Signature[qi]==-1,res=res/.Thread[qi->(qi/.{R->L})];]],{i,Length[q]}];res]]


RoutingPhoton1[Amp_]:=If[Amp==={},{},Module[{res=Amp,amp=Select[List@@Amp[[2;;-2]],Not[IntegerQ[#]]&]},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],L]]&]},If[Signature[qi]==1,res=res/.Thread[qi->(qi/.{L->R})];]],{i,Length[q]}];res]]]


RoutingPhoton2[Amp_]:=If[Amp==={},{},Module[{res=Amp,amp=Select[List@@Amp,Not[IntegerQ[#]]&]/.{{a___,Q[i_,R],b___,Qb[i_,R],c___}:>{b},{a___,Qb[i_,R],b___,Q[i_,R],c___}:>{c,a}}},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],L]]&]},If[Signature[qi]==1,res=res/.Thread[qi->(qi/.{L->R})];]],{i,Length[q]}];res]]]


RoutingFermion[Amp_]:=Module[{res=Amp,amp=Select[List@@Amp[[3;;]],Not[IntegerQ[#]]&]},Module[{q=Union[amp[[;;,1]]]},Do[Module[{qi=Select[amp,MatchQ[#,Q_[q[[i]],R]]&]},If[Signature[qi]==-1,res=res/.Thread[qi->(qi/.{R->L})];]],{i,Length[q]}];res]]


LOpartition[Amp_]:=Module[{amp1=List@@Amp,amp2={}},While[Length[Flatten[amp2]]<Length[Amp],amp2=Append[amp2,Take[amp1,Position[amp1,amp1[[1]]/.{Q->Qb}][[1,1]]]];amp1=Drop[amp1,Position[amp1,amp1[[1]]/.{Q->Qb}][[1,1]]];];amp2]


PartTree[LoC_List]:=If[Length[LoC]==1,A@@@LoC,Module[{amp,p=Length[LoC],Nq=Count[#,Q[__],Infinity]&/@LoC,Qc=Select[#,MatchQ[#,Q[__]]&]&/@LoC},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];translate[LoC,#]&/@amp]]]


LOpartial[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]],0,Module[{cyc=LoC/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}},Sum[Total[Routing/@PartTree[MapAt[ReplaceAll[#,R->L]&,cyc,k]]],{k,Length[LoC]}]]]


TracePart[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]],(-1)^Length[LoC[[-1]]]Module[{cyc=Most[LoC]/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}},Sum[Total[Total[A@@@COPP[List@@#,Reverse[LoC[[-1]]]]]&/@(Routing/@PartTree[MapAt[ReplaceAll[#,R->L]&,cyc,k]])],{k,Length[cyc]}]],0]


CycleSplit[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]]\[Or]Length[LoC]<2,0,Module[{split=Subsets[LoC,{2}]},Module[{rest=Complement[LoC,#]&/@split},split[[;;,1]]=split[[;;,1]]/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]};split[[;;,2]]=split[[;;,2]]/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]};rest=MapThread[Prepend,{rest,Flatten/@split}];
Sum[(*sum over possible split pairs*)
(-1)^Length[split[[i,2]]]
Module[{splitsum=Select[Select[COPP[split[[i,1]],Reverse[split[[i,2]]]],planarQ],RoutingQ]},If[Length[LoC]==2,Total[A@@@splitsum],
Module[{amp,p=Length[rest[[i]]],Nq=Count[#,Q[__],Infinity]&/@rest[[i]],Qc=Select[#,MatchQ[#,Q[__]]&]&/@rest[[i]]},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];Total[Flatten[Table[transCyCsplit[splitsum[[k]],rest[[i]],#]&/@amp,{k,Length[splitsum]}]]]]]]
],{i,Length[split]}]]]]


PhotonLoop[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]],0,PhotonLoop1[LoC]+PhotonLoop2[LoC]+PhotonLoop3[LoC]]


PhotonLoop1[LoC_]:=Module[{Qc=Flatten[Select[#,MatchQ[#,Q[__]]&]&/@LoC]},Sum[Total[Flatten[Module[{amp=RotateLeft[#1,Position[#1,Append[Qc[[i]],R]][[1,1]]-1]&@#,part},part=LOpartition[amp];
If[Length[part]==1,amp,
((-1)^Length[Flatten[Rest[part]]](A@@Append[Prepend[#,part[[1,1]]],part[[1,-1]]])&/@Flip[part[[1,2;;-2]],Reverse[Flatten[Rest[part]]]])]]&/@(RoutingPhoton2/@PartTree[LoC/.{Qc[[i]]->Append[Qc[[i]],R],Qb@@Qc[[i]]->Qb@@Append[Qc[[i]],R]}/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]}])]],{i,Length[Qc]}]]


PhotonLoop2[LoC_]:=Module[{Qc=Select[#,MatchQ[#,Q[__]]&]&/@LoC},
Sum[(*sum over possible choices of the loop cycle*)
Module[{pairs=Subsets[Qc[[i]],{2}]},
Sum[(*sum over possible choices of loop quarks*)
Module[{sign,CYC=Prepend[Delete[LoC,i],LoC[[i]]],cyc=RotateLeft[LoC[[i]],Position[LoC[[i]],pairs[[j,1]]][[1,1]]-1],uk},sign=(-1)^Length[Drop[cyc,Position[cyc,Qb@@pairs[[j,2]]][[1,1]]]];uk=Select[UK[Take[cyc,Position[cyc,Qb@@pairs[[j,2]]][[1,1]]],Reverse[Drop[cyc,Position[cyc,Qb@@pairs[[j,2]]][[1,1]]]]],planarQ];
If[Length[LoC]==1,sign Total[A@@@uk],Module[{amp,p=Length[LoC],Nq=Count[#,Q[__]]&/@CYC,QC=Select[#,MatchQ[#,Q[__]]&]&/@CYC},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{QC,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];
sign Total[Flatten[Table[transCyCsplit[uk[[k]],CYC/.Module[{qs=Select[uk[[k]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]],#/.Module[{qs=Select[uk[[k]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]]]&/@amp,{k,Length[uk]}]]]]]]]
,{j,Length[pairs]}]]
,{i,Length[LoC]}]]


PhotonLoop3[LoC_]:=If[Length[LoC]>1,Sum[(*sum over number of cycles involved in the photon loop*)
Module[{LoopCYC={Select[#,Count[#,Q[__]]==1&],Select[#,Count[#,Q[__]]>1&]}&/@Subsets[LoC,{i}]},
Sum[(*sum over possible choices of i loop cycles*)
Module[{uk,ones=Distribute[Module[{c=#,qs=Select[#,MatchQ[#,Q[__]]&]},RotateLeft[c/.{#1->Append[#1,R],Qb@@#1->Qb@@Append[#1,R]}/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]},Position[c,#1][[1,1]]-1]&/@qs]&/@Flatten[LoopCYC[[j]],1],List]},
uk=Flatten[LoopPermutations[1,#]&/@ones,1];
Module[{CYC=Join[{Flatten[LoopCYC[[j]]]},Complement[LoC,Flatten[LoopCYC[[j]],1]]]},If[Length[CYC]==1,Total[Times[#[[1]],A@@#[[2]]]&/@uk],Module[{amp,p=Length[CYC],Nq=Count[#,Q[__]]&/@CYC,QC=Select[#,MatchQ[#,Q[__]]&]&/@CYC},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{QC,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];
Total[Flatten[Table[uk[[k,1]]transCyCsplit[uk[[k,2]],CYC/.Module[{qs=Select[uk[[k,2]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]],#/.Module[{qs=Select[uk[[k,2]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]]]&/@amp,{k,Length[uk]}]]]]]]]]
+Sum[(*sum over number of loop cycles with two quarks in the loop*)
Module[{two=Subsets[LoopCYC[[j,2]],{k}],one=Complement[Flatten[LoopCYC[[j]],1],#]&/@Subsets[LoopCYC[[j,2]],{k}],uk},
Sum[(*sum over choices of k loop cycles with two quarks in the loop*)
Module[{pairs=Subsets[Select[#,MatchQ[#,Q[__]]&],{2}]&/@two[[m]],ones=Module[{c=#,qs=Select[#,MatchQ[#,Q[__]]&]},RotateLeft[c/.{#1->Append[#1,R],Qb@@#1->Qb@@Append[#1,R]}/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]},Position[c,#1][[1,1]]-1]&/@qs]&/@one[[m]]},uk=Flatten[Module[{sign=Times@@#[[;;,1]],inter=Distribute[Join[#[[;;,2]],ones],List]},Flatten[LoopPermutations[sign,#]&/@inter,1]]&/@Distribute[Table[Module[{cyc=RotateLeft[two[[m,ii]],Position[two[[m,ii]],pairs[[ii,jj,1]]][[1,1]]-1]},{(-1)^Length[Drop[cyc,Position[cyc,Qb@@pairs[[ii,jj,2]]][[1,1]]]],Select[UK[Take[cyc,Position[cyc,Qb@@pairs[[ii,jj,2]]][[1,1]]],Reverse[Drop[cyc,Position[cyc,Qb@@pairs[[ii,jj,2]]][[1,1]]]]],planarQ]}],{ii,Length[two[[m]]]},{jj,Length[pairs[[ii]]]}],List],1];];
Module[{CYC=Join[{Flatten[LoopCYC[[j]]]},Complement[LoC,Flatten[LoopCYC[[j]],1]]]},If[Length[CYC]==1,Total[Times[#[[1]],A@@#[[2]]]&/@uk],Module[{amp,p=Length[CYC],Nq=Count[#,Q[__]]&/@CYC,QC=Select[#,MatchQ[#,Q[__]]&]&/@CYC},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{QC,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];
Total[Flatten[Table[uk[[k,1]]transCyCsplit[uk[[k,2]],CYC/.Module[{qs=Select[uk[[k,2]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]],#/.Module[{qs=Select[uk[[k,2]],MatchQ[#,Q[__]]&]},Join[Thread[Most/@qs->qs],Thread[Qb@@@Most/@qs->Qb@@@qs]]]]&/@amp,{k,Length[uk]}]]]]]]]
,{m,Length[two]}]]
,{k,1,Length[LoopCYC[[j,2]]]}]
,{j,Length[LoopCYC]}]]
,{i,2,Length[LoC]}]
,0]


FermionLoopPhoton[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]]\[Or]Length[LoC]==1,0,Module[{cyc=LoC/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]}},Module[{amp,p=Length[cyc],Nq=Count[#,Q[__],Infinity]&/@cyc,Qc=Select[#,MatchQ[#,Q[__]]&]&/@cyc},Module[{top=Union[Select[Flatten[TopAll/@Select[PhotonRecursion[p],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p}]]]&]]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc,Table[{Count[#,i,Infinity]},{i,p}]}],List],{#}},List]&/@top,1];amp=(#[[1]]/.Thread[#[[2]]->(#[[2]]/.L->R)]/.Thread[(#[[2]]/.{Q->Qb})->(#[[2]]/.{Q->Qb}/.{L->R})])&/@Flatten[Distribute[#,List]&/@(trans[cyc,#]&/@amp),1];Total[Routing2/@(Af@@@amp)]]]]]


FermionLoopTrace[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]]\[And]Length[LoC[[-1]]]>1,(-1)^Length[LoC[[-1]]](Module[{Qc=Flatten[Select[#,MatchQ[#,Q[__]]&]&/@Most[LoC]]},Sum[(*fermion loop is connected to a quarkline that is not involved into photon exchenge between cycles*)Total[Flatten[If[#==={},{},Total[Af@@@COPP[List@@#,Reverse[LoC[[-1]]]]]]&/@(RoutingPhoton1/@(Module[{amp=RotateLeft[#,Position[#,Append[Qc[[i]],R]][[1,1]]-1]&@#,part},part=LOpartition[amp];If[Length[part]==1,RoutingPhoton1[amp],{}]]&/@PartTree[Most[LoC]/.{Qc[[i]]->Append[Qc[[i]],R],Qb@@Qc[[i]]->Qb@@Append[Qc[[i]],R]}/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]}]))]],{i,Length[Qc]}]]+Module[{cyc=Most[LoC]/.{Q[x_]:>Q[x,L],Qb[x_]:>Qb[x,L]}},(*fermion loop is between the cycles*)Module[{amp,p=Length[cyc]-1,Nq=Count[#,Q[__],Infinity]&/@cyc,Qc=Select[#,MatchQ[#,Q[__]]&]&/@cyc},If[p==0,0,Module[{top=Select[Flatten[TopAll/@Select[PhotonTopologies[[Length[cyc]]],Total[Length/@#]<=Total[Nq]&],1],And@@Thread[GreaterEqual[Nq,Table[Count[#,i,Infinity],{i,p+1}]]]&]},amp=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc,Table[{Count[#,i,Infinity]},{i,p+1}]}],List],{#}},List]&/@top,1];amp=(#[[1]]/.Thread[#[[2]]->(#[[2]]/.L->R)]/.Thread[(#[[2]]/.{Q->Qb})->(#[[2]]/.{Q->Qb}/.{L->R})])&/@Flatten[Distribute[#,List]&/@({#[[1]],Join[#[[2]],List/@Complement[Flatten[Qc],Flatten[#[[2]]]]]}&/@(trans[cyc,#]&/@amp)),1];Total[Total[Af@@@Select[COPP[List@@#,Reverse[LoC[[-1]]]],planarQ]]&/@(Routing2/@amp)]]]]]),0]


FermionLoop[LoC_]:=If[FreeQ[LoC[[-1]],Q[__]],0,Module[{cyc=LoC/.{Q[x_]:>Q[x,R],Qb[x_]:>Qb[x,R]}},
Sum[(*loop inside one of the cycles ond no other cycle connected to the loop*)
Total[Af@@@Routing/@PartTree[MapAt[ReplaceAll[#,R->L]&,cyc,k]]]
,{k,1,Length[LoC]}]
+Sum[(*sum over possible loop cycles*)
Sum[(*sum over number of cycles connecting to the loop*)
Module[{loop,cyc1=Prepend[#,cyc[[i]]/.{R->L}]&/@Subsets[Delete[cyc,i],{Length[cyc]-k-1}]},(*cyc1 = cycles not connecting to the loop*)Module[{cyc2=Prepend[#,{Q[loop],Qb[loop]}]&/@(Complement[MapAt[#/.{R->L}&,cyc,i],#]&/@cyc1),n=Length[cyc1]},(*cyc2 = cycles connecting to the loop*)
Sum[(*sum over possible choices of k cycles connecting to the loop*)
Module[{amp1,amp2,amp,p1=Length[cyc1[[m]]]-1,p2=Length[cyc2[[m]]]-1,Nq1=Count[#,Q[__],Infinity]&/@cyc1[[m]],Nq2=Count[#,Q[__],Infinity]&/@cyc2[[m]],
Qc1=Select[#,MatchQ[#,Q[__]]&]&/@cyc1[[m]],Qc2=Select[#,MatchQ[#,Q[__]]&]&/@cyc2[[m]]},Module[{top1=Select[Flatten[TopAll/@Select[PhotonTopologies[[Length[cyc1[[m]]]]],Total[Length/@#]<=Total[Nq1]&],1],And@@Thread[GreaterEqual[Nq1,Table[Count[#,i,Infinity],{i,p1+1}]]]&],top2=Union[MapAt[Prepend[CycleSort[Rest[#1]],1]&,#,Position[#,1][[1,1]]]&/@Select[Flatten[TopAll/@Select[PhotonTopologies[[Length[cyc2[[m]]]]],Total[Length/@#]<=Total[Nq2]&],1],And@@Thread[GreaterEqual[Nq2,Table[Count[#,i,Infinity],{i,p2+1}]]]&]]},amp1=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc1,Table[{Count[#,i,Infinity]},{i,p1+1}]}],List],{#}},List]&/@top1,1];amp2=Flatten[Distribute[{Distribute[(Sequence@@@(Permutations/@#))&/@MapThread[Subsets,{Qc2,Table[{Count[#,i,Infinity]},{i,p2+1}]}],List],{#}},List]&/@top2,1];If[amp1=={},amp1=A@@@cyc1[[m]],amp1=Routing[translate[cyc1[[m]],#]]&/@amp1;];amp2=Reverse[RoutingFermion[translateFermion[cyc2[[m]],#]][[3;;]]/.{R->L,L->R}]&/@amp2;
(-1)^Length[Flatten[cyc2[[m]]]]Total[Af@@@Flatten[Select[#,planarQ]&/@(COPP@@@Distribute[{List@@@amp1,List@@@amp2},List]),1]]]]
,{m,n}]]]
,{k,1,Length[LoC]-1}]
,{i,Length[LoC]}]]]


End[];
EndPackage[];


Print["\n----- Color decomposition of QCD  -----
\t---tree and one-loop level---\n
Version:\t QCDcolor 1.0\t (19-Feb-2013)\n
Author: Theodor Schuster\n\nA list of all provided functions is stored in the variable $QCDcolorFunctions"];


==> anc/QCDcolor.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    325950,       8629]
NotebookOptionsPosition[    317126,       8315]
NotebookOutlinePosition[    317859,       8342]
CellTagsIndexPosition[    317729,       8336]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "QCDcolor.m"}]}], "Input",
 CellChangeTimes->{{3.495944585824813*^9, 3.495944617574991*^9}, {
   3.495947726406354*^9, 3.4959477265158854`*^9}, 3.495952471773176*^9, {
   3.495979328959572*^9, 3.495979329247141*^9}, {3.496036436073791*^9, 
   3.496036437105839*^9}, 3.496037701028104*^9, {3.4960399169095716`*^9, 
   3.496039917044944*^9}, {3.496040137443508*^9, 3.496040137665872*^9}, {
   3.496045522718115*^9, 3.496045542979046*^9}, {3.49607387134247*^9, 
   3.496073871470653*^9}, {3.4961244714550467`*^9, 3.49612447160102*^9}, {
   3.496141275246705*^9, 3.496141275325696*^9}, {3.496380051509444*^9, 
   3.496380051797579*^9}, {3.496465238452794*^9, 3.496465238581688*^9}, {
   3.496472147063511*^9, 3.496472158367373*^9}, {3.5699245386126842`*^9, 
   3.5699245408279123`*^9}}],

Cell[BoxData["\<\"\\n----- Color decomposition of QCD  -----\\n\\t---tree and \
one-loop level---\\n\\nVersion:\\t QCDcolor 1.0\\t (14-Feb-2013)\\n\\nAuthor: \
Theodor Schuster\\n\\nA list of all provided functions is stored in the \
variable $QCDcolorFunctions\"\>"], "Print",
 CellChangeTimes->{{3.59394534201388*^9, 3.593945357864626*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Implemented functions, and documentation", "Section",
 CellChangeTimes->{{3.571722839302195*^9, 3.57172285410145*^9}}],

Cell[CellGroupData[{

Cell["\<\
a list of all implemented function is stored in the variable \
$QCDcolorFunctions\
\>", "Subsection",
 CellChangeTimes->{{3.57172287152595*^9, 3.57172289615788*^9}}],

Cell[CellGroupData[{

Cell[BoxData["$QCDcolorFunctions"], "Input",
 CellChangeTimes->{{3.571722898159215*^9, 3.571722898159904*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Attach\"\>", ",", "\<\"canonical\"\>", ",", "\<\"ColorS\"\>", 
   ",", "\<\"ColorSLoop\"\>", ",", "\<\"ColorStructure\"\>", 
   ",", "\<\"COPP\"\>", ",", "\<\"CycleSort\"\>", ",", "\<\"CycleSplit\"\>", 
   ",", "\<\"FermionLoop\"\>", ",", "\<\"FermionLoopPhoton\"\>", 
   ",", "\<\"FermionLoopTrace\"\>", ",", "\<\"FFId\"\>", ",", "\<\"FFId1\"\>",
    ",", "\<\"FFId2\"\>", ",", "\<\"FFId3\"\>", ",", "\<\"Flip\"\>", 
   ",", "\<\"FlipPermutations\"\>", ",", "\<\"Furry\"\>", 
   ",", "\<\"LoopPermutations\"\>", ",", "\<\"LOpartial\"\>", 
   ",", "\<\"num\"\>", ",", "\<\"PartialAmplitudeLoop\"\>", 
   ",", "\<\"PartialAmplitudeTree\"\>", ",", "\<\"PartTree\"\>", 
   ",", "\<\"PhotonLoop\"\>", ",", "\<\"PhotonLoop1\"\>", 
   ",", "\<\"PhotonLoop2\"\>", ",", "\<\"PhotonLoop3\"\>", 
   ",", "\<\"PhotonRecursion\"\>", ",", "\<\"planarQ\"\>", 
   ",", "\<\"Primitives\"\>", ",", "\<\"QCDbasic\"\>", ",", "\<\"QCDnice\"\>",
    ",", "\<\"RevID\"\>", ",", "\<\"Routing\"\>", ",", "\<\"Routing2\"\>", 
   ",", "\<\"RoutingFermion\"\>", ",", "\<\"RoutingFFid\"\>", 
   ",", "\<\"RoutingFlip\"\>", ",", "\<\"RoutingPhoton1\"\>", 
   ",", "\<\"RoutingPhoton2\"\>", ",", "\<\"RoutingQ\"\>", 
   ",", "\<\"TopAll\"\>", ",", "\<\"TracePart\"\>", 
   ",", "\<\"transCyCsplit\"\>", ",", "\<\"translate\"\>", 
   ",", "\<\"translateFermion\"\>", ",", "\<\"UK\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.5717228995776777`*^9, 3.5939448887327137`*^9, 
  3.593945032759842*^9, 3.593945365291615*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
the documentation of the function can be accessed by typing: ?function name\
\>", "Subsection",
 CellChangeTimes->{{3.571722925901991*^9, 3.57172297645329*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "PartialAmplitudeLoop"}]], "Input",
 CellChangeTimes->{{3.57172298072754*^9, 3.571723003303043*^9}, {
  3.593945390429454*^9, 3.593945394729238*^9}}],

Cell[BoxData[
 StyleBox["\<\"PartialAmplitudeLoop[C] gives the one-loop partial amplitude \
for the color structure C (in cycle notation), in terms of primitive \
amplitudes.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.593945395634609*^9},
 CellTags->"Info3593948995-5691255"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Specification of external particles, and parameters", "Section",
 CellChangeTimes->{{3.5699258152332573`*^9, 3.56992585476077*^9}, {
  3.571723135686162*^9, 3.571723140829466*^9}}],

Cell[TextData[StyleBox["gluons are specified by integers. Make sure to use \
distinct integers for all gluons. Integer labels of gluons and quarks can \
overlap. ", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.569926109857029*^9, 3.569926204008705*^9}, {
   3.569926399689252*^9, 3.5699264005288553`*^9}, {3.569926444305057*^9, 
   3.569926470504859*^9}, 3.593515262302487*^9}],

Cell["\<\
quarks are represented by Q[i,R], Q[i,L], where i is some integer labeling \
different flavors and the routing label R,L is absent at tree level.\
\>", "Subsection",
 CellChangeTimes->{{3.5699262427049437`*^9, 3.5699263987209063`*^9}, {
  3.569930260847764*^9, 3.56993026383245*^9}}],

Cell["\<\
anti-quarks are represented by Qb[i,R], Qb[i,L], where i is some integer \
labeling different flavors and the routing label R,L is absent at tree level.\
\
\>", "Subsection",
 CellChangeTimes->{{3.5699262427049437`*^9, 3.56992640833711*^9}, {
  3.56992648639283*^9, 3.569926508257495*^9}, {3.56992654191319*^9, 
  3.569926586616716*^9}, {3.569930268407866*^9, 3.5699302754874887`*^9}}],

Cell["color ordered tree amplitudes are represented by Atree.", "Subsection",
 CellChangeTimes->{{3.571723165309375*^9, 3.57172319386934*^9}}],

Cell["\<\
primitive amplitudes containing no fermion loop are represented by A[...].\
\>", "Subsection",
 CellChangeTimes->{{3.571721882198247*^9, 3.571721968429782*^9}, {
  3.571722022933508*^9, 3.571722121301777*^9}, {3.5717221848859777`*^9, 
  3.571722244461823*^9}, {3.571723154581403*^9, 3.571723155181367*^9}}],

Cell["\<\
primitive amplitudes with a fermion loop are represented by Af[ ...].\
\>", "Subsection",
 CellChangeTimes->{{3.571722208534485*^9, 3.571722219829588*^9}}],

Cell["the number of fermions is nf and the number of colors Nc.", "Subsection",
 CellChangeTimes->{{3.571721882198247*^9, 3.571722002213791*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Get nicely formated output", "Section",
 CellChangeTimes->{{3.571721789222402*^9, 3.571721800550061*^9}}],

Cell[CellGroupData[{

Cell["\<\
Evaluate QCDnice to get nicely formated output (uses the Notation package).\
\>", "Subsection",
 CellChangeTimes->{{3.5699259454414*^9, 3.569925984505512*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "QCDnice"}]], "Input",
 CellChangeTimes->{{3.56992587674771*^9, 3.569925881896286*^9}, {
   3.56993015704945*^9, 3.569930157826931*^9}, {3.569930190450922*^9, 
   3.569930191785112*^9}, 3.593516541744329*^9}],

Cell[BoxData[
 StyleBox["\<\"Typing: QCDnice (shift+enter), leads to nicly formated output \
using the Notation package.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.593516542604467*^9},
 CellTags->"Info3593520142-3462196"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q", "[", "1", "]"}], ",", 
   RowBox[{"Qb", "[", "1", "]"}], ",", 
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "L"}], "]"}], ",", 
   RowBox[{"Qb", "[", 
    RowBox[{"1", ",", "R"}], "]"}], ",", 
   RowBox[{"Af", "[", "x", "]"}], ",", 
   RowBox[{"Atree", "[", "x", "]"}], ",", "Nc", ",", "nf"}], "}"}]], "Input",
 CellChangeTimes->{{3.571722733248283*^9, 3.571722746560693*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["Q", "1"], ",", 
   SubscriptBox[
    OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
   SubsuperscriptBox["Q", "1", "L"], ",", 
   SubsuperscriptBox[
    OverscriptBox["Q", "\<\"_\"\>"], "1", "R"], ",", 
   RowBox[{
    SubscriptBox["A", "f"], "[", "x", "]"}], ",", 
   RowBox[{
    SubscriptBox["A", "tree"], "[", "x", "]"}], ",", 
   SubscriptBox["\[CapitalNu]", "c"], ",", 
   SubscriptBox["n", "f"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.569930160982771*^9, {3.569930194761582*^9, 3.569930199688572*^9}, {
   3.569930519606642*^9, 3.569930522287071*^9}, {3.5717227414531717`*^9, 
   3.571722751749896*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Evaluate QCDbasic to return to basic input formating of the output (removes \
the Notation entries generated by QCDnice).\
\>", "Subsection",
 CellChangeTimes->{{3.5699259454414*^9, 3.569926068016993*^9}}],

Cell[BoxData["QCDbasic"], "Input",
 CellChangeTimes->{{3.5699258948598957`*^9, 3.5699258987794037`*^9}, {
  3.569930172369585*^9, 3.56993017257137*^9}, {3.569930210331172*^9, 
  3.5699302108731747`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q", "[", "1", "]"}], ",", 
   RowBox[{"Qb", "[", "1", "]"}], ",", 
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "L"}], "]"}], ",", 
   RowBox[{"Qb", "[", 
    RowBox[{"1", ",", "R"}], "]"}], ",", 
   RowBox[{"Af", "[", "x", "]"}], ",", 
   RowBox[{"Atree", "[", "x", "]"}], ",", "Nc", ",", "nf"}], "}"}]], "Input",
 CellChangeTimes->{3.57172276792179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Q", "[", "1", "]"}], ",", 
   RowBox[{"Qb", "[", "1", "]"}], ",", 
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "L"}], "]"}], ",", 
   RowBox[{"Qb", "[", 
    RowBox[{"1", ",", "R"}], "]"}], ",", 
   RowBox[{"Af", "[", "x", "]"}], ",", 
   RowBox[{"Atree", "[", "x", "]"}], ",", "Nc", ",", "nf"}], "}"}]], "Output",\

 CellChangeTimes->{3.569930173732238*^9, 3.56993021250263*^9, 
  3.571722772213583*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Get canonical output", "Section",
 CellChangeTimes->{{3.569926621793027*^9, 3.5699266541124887`*^9}, {
  3.593938059243648*^9, 3.593938069971133*^9}}],

Cell[CellGroupData[{

Cell["\<\
With the help of the function canonical[x] the primitive amplitudes can be \
transformed into canonical form with respect to the cyclic and reflection \
symmetry (first argument is allways Q[1,L]).  All two term fermion flip \
identities and all two term Furry identities have been applied as well and \
tadpole fermion loops as well as fermion loop corrections to an external \
gluon have been removed.\
\>", "Subsection",
 CellChangeTimes->{{3.593938106675887*^9, 3.59393816411532*^9}, {
   3.593938230886924*^9, 3.5939382839874897`*^9}, {3.5939385294435368`*^9, 
   3.59393854826707*^9}, 3.59393858923543*^9, {3.593945431295574*^9, 
   3.593945431799716*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"canonical", "[", 
  RowBox[{"A", "[", 
   RowBox[{
    RowBox[{"Q", "[", 
     RowBox[{"2", ",", "L"}], "]"}], ",", "1", ",", 
    RowBox[{"Qb", "[", 
     RowBox[{"2", ",", "L"}], "]"}], ",", 
    RowBox[{"Q", "[", 
     RowBox[{"1", ",", "R"}], "]"}], ",", 
    RowBox[{"Qb", "[", 
     RowBox[{"1", ",", "R"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.593938352269463*^9, 3.593938454445725*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}]], "Output",
 CellChangeTimes->{3.593938455172553*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The color structures", "Section",
 CellChangeTimes->{{3.5699257402651167`*^9, 3.569925745593012*^9}}],

Cell[CellGroupData[{

Cell["tree level", "Subsection",
 CellChangeTimes->{{3.569925759609654*^9, 3.569925763361034*^9}, {
  3.569927097424752*^9, 3.569927101264789*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "ColorS[k,n] generates all color structures in a tree amplitude with k quark \
lines and n gluons.  The color structures are given as a list of cycles. A \
cycle is represented by a list of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "i", "]"}], ",", "...", ",", 
     RowBox[{"Qb", "[", "k", "]"}], ",", 
     RowBox[{"Q", "[", "k", "]"}], ",", "...", ","}]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Qb", "[", "i", "]"}], TraditionalForm]]],
 "}. ",
 ". A trace in the color structure is represented by a list of integers. \
Traces have to be in the last entries of the list."
}], "Subsubsection",
 CellChangeTimes->{{3.569926700545115*^9, 3.569926791089086*^9}, 
   3.569926884760392*^9, {3.569927116528706*^9, 3.56992711789674*^9}, {
   3.571725207117963*^9, 3.571725226205195*^9}, {3.5717253677170887`*^9, 
   3.5717257296530313`*^9}, {3.571726090957576*^9, 3.5717260914301*^9}}],

Cell[BoxData["QCDnice"], "Input",
 CellChangeTimes->{{3.593774101721143*^9, 3.5937741045940437`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorS", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.569929721419948*^9, 3.569929724313901*^9}, {
  3.593774149172192*^9, 3.593774170187595*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "2"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "3"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "3"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "3"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5937741456470633`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The function ColorStructure translates a color structure in cycle \
representation into \[OpenCurlyQuote]standard\[CloseCurlyQuote] notation. \
Angle brackets of generators represent products of these generators. If the \
angle bracket of generators has color indeces it represents the matrix \
element of the product of generators otherwise it represents the trace. \
\>", "Subsubsection",
 CellChangeTimes->{{3.571726663038122*^9, 3.571726680776298*^9}, {
  3.571726737181706*^9, 3.57172679801812*^9}, {3.571726846400137*^9, 
  3.5717268601818*^9}, {3.5717272346141357`*^9, 3.571727257791395*^9}, {
  3.571727288429429*^9, 3.571727289661496*^9}, {3.571727392125366*^9, 
  3.57172759464587*^9}, {3.571727640597741*^9, 3.571727703957986*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorS", "[", 
   RowBox[{"4", ",", "4"}], "]"}], "\[LeftDoubleBracket]", "51", 
  "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.569925557549131*^9, 3.569925558012322*^9}, {
  3.5699256433246527`*^9, 3.5699256437726297`*^9}, {3.569929557915318*^9, 
  3.569929642916574*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", "3", ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "2"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
     SubscriptBox["Q", "3"], ",", "4", ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "4"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "4"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.569925523036675*^9, 3.5699255587589207`*^9, 3.569925645336246*^9, 
   3.569927458447092*^9, {3.5699295589717207`*^9, 3.569929643622883*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{
   RowBox[{"ColorS", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "\[LeftDoubleBracket]", "51", 
   "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.571727736639389*^9, 3.5717277427836437`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", 
    OverscriptBox["3", "_"]}]], " ", 
  SubscriptBox["\[Delta]", 
   RowBox[{"4", ",", 
    OverscriptBox["4", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "\<\"4\"\>"], "\[RightAngleBracket]"}], 
   RowBox[{"3", ",", 
    OverscriptBox["2", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SuperscriptBox["T", "\<\"1\"\>"], ",", 
     SuperscriptBox["T", "\<\"2\"\>"], ",", 
     SuperscriptBox["T", "\<\"3\"\>"]}], "\[RightAngleBracket]"}], 
   RowBox[{"1", ",", 
    OverscriptBox["1", "_"]}]]}]], "Output",
 CellChangeTimes->{3.57172774463513*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calling the function Colorstructure with an additional argument different \
from 0 gives the color structure in \[OpenCurlyQuote]standard\
\[CloseCurlyQuote] notation without using fancy formating of the output. \
delta[i, j] instead of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]]],
 " , matrixElement[T[a], ... , T[b], i, j] instead of  \[LeftAngleBracket] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["T", "a"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"...", 
    SuperscriptBox["T", "b"]}], TraditionalForm]]],
 ", i ,j]  and  trace[T[a],  ... , T[b]]  instead  of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "a"]}], TraditionalForm]]],
 ",  ... ",
 Cell[BoxData[
  FormBox[
   RowBox[{",", 
    SuperscriptBox["T", "b"]}], TraditionalForm]]],
 " \[RightAngleBracket]."
}], "Subsubsection",
 CellChangeTimes->{{3.57172734681045*^9, 3.571727372077949*^9}, 
   3.571727709335343*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ColorS", "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[LeftDoubleBracket]", "51", 
    "\[RightDoubleBracket]"}], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.5717277566640263`*^9, 3.571727756799748*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{"2", ",", "3"}], "]"}], " ", 
  RowBox[{"delta", "[", 
   RowBox[{"4", ",", "4"}], "]"}], " ", 
  RowBox[{"matrixElement", "[", 
   RowBox[{
    RowBox[{"T", "[", "4", "]"}], ",", "3", ",", "2"}], "]"}], " ", 
  RowBox[{"matrixElement", "[", 
   RowBox[{
    RowBox[{"T", "[", "1", "]"}], ",", 
    RowBox[{"T", "[", "2", "]"}], ",", 
    RowBox[{"T", "[", "3", "]"}], ",", "1", ",", "1"}], "]"}]}]], "Output",
 CellChangeTimes->{3.571727757724957*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["one-loop level", "Subsection",
 CellChangeTimes->{{3.569925759609654*^9, 3.569925763361034*^9}, {
  3.5699266832489*^9, 3.569926686920703*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "ColorSLoop[k,n] generates all color structures in a one-loop amplitude with \
k quark lines and n gluons. The color structures are given as a list of \
cycles and / or traces. A cycle is represented by a list of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "i", "]"}], ",", "...", ",", 
     RowBox[{"Qb", "[", "k", "]"}], ",", 
     RowBox[{"Q", "[", "k", "]"}], ",", "...", ","}]}], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Qb", "[", "i", "]"}], TraditionalForm]]],
 "} and a trace is represented by a list of integers. Traces have to be in \
the last entries of the list."
}], "Subsubsection",
 CellChangeTimes->{{3.569926700545115*^9, 3.569926791089086*^9}, {
  3.56992688256054*^9, 3.5699269455447273`*^9}, {3.5699271232968807`*^9, 
  3.5699271262726183`*^9}, {3.571726110973465*^9, 3.571726250053095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorSLoop", "[", 
  RowBox[{"2", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{3.593775403189361*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "2", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "2", ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", "2", ",", "1", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", "2", ",", "1", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.593775404371339*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorSLoop", "[", 
   RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
  RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.569925557549131*^9, 3.569925558012322*^9}, {
  3.5699256433246527`*^9, 3.5699256437726297`*^9}, {3.5699268592041407`*^9, 
  3.569926867739674*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
     SubscriptBox["Q", "4"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "2"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
     SubscriptBox["Q", "3"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.569925523036675*^9, 3.5699255587589207`*^9, 3.569925645336246*^9, {
   3.5699268620006657`*^9, 3.5699268685598*^9}, 3.5699274655624027`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.569929916569861*^9, 3.569929948028647*^9}}],

Cell["\<\
{{Q[1], Qb[4], Q[4], Qb[1]}, {Q[2], Qb[3], Q[3], Qb[2]}, {1, 2}}\
\>", "Output",
 CellChangeTimes->{3.569929921951833*^9, 3.569929952978384*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The function ColorStructure translates a color structure in cycle \
representation into \[OpenCurlyQuote]standard\[CloseCurlyQuote] notation. \
Angle brackets of generators represent products of these generators. If the \
angle bracket of generators has color indeces it represents the matrix \
element of the product of generators otherwise it represents the trace. \
\>", "Subsubsection",
 CellChangeTimes->{{3.571726663038122*^9, 3.571726680776298*^9}, {
  3.571726737181706*^9, 3.57172679801812*^9}, {3.571726846400137*^9, 
  3.5717268601818*^9}, {3.5717272346141357`*^9, 3.571727257791395*^9}, {
  3.571727288429429*^9, 3.571727289661496*^9}, {3.571727392125366*^9, 
  3.57172759464587*^9}, {3.571727640597741*^9, 3.571727703957986*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.571727736639389*^9, 3.5717277427836437`*^9}, 
   3.571728107937172*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    SuperscriptBox["T", "\<\"1\"\>"], ",", 
    SuperscriptBox["T", "\<\"2\"\>"]}], "\[RightAngleBracket]"}], " ", 
  SubscriptBox["\[Delta]", 
   RowBox[{"1", ",", 
    OverscriptBox["4", "_"]}]], " ", 
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", 
    OverscriptBox["3", "_"]}]], " ", 
  SubscriptBox["\[Delta]", 
   RowBox[{"3", ",", 
    OverscriptBox["2", "_"]}]], " ", 
  SubscriptBox["\[Delta]", 
   RowBox[{"4", ",", 
    OverscriptBox["1", "_"]}]]}]], "Output",
 CellChangeTimes->{3.57172774463513*^9, 3.571728110123517*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calling the function Colorstructure with an additional argument different \
from 0 gives the color structure in \[OpenCurlyQuote]standard\
\[CloseCurlyQuote] notation without using fancy formating of the output. \
delta[i, j] instead of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Delta]", 
    RowBox[{"i", ",", "j"}]], TraditionalForm]]],
 " , matrixElement[T[a], ... , T[b], i, j] instead of  \[LeftAngleBracket] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["T", "a"], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"...", 
    SuperscriptBox["T", "b"]}], TraditionalForm]]],
 ", i ,j]  and  trace[T[a],  ... , T[b]]  instead  of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "a"]}], TraditionalForm]]],
 ",  ... ",
 Cell[BoxData[
  FormBox[
   RowBox[{",", 
    SuperscriptBox["T", "b"]}], TraditionalForm]]],
 " \[RightAngleBracket]."
}], "Subsubsection",
 CellChangeTimes->{{3.57172734681045*^9, 3.571727372077949*^9}, 
   3.571727709335343*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ColorSLoop", "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], ",", "1"}], "]"}]], "Input",\

 CellChangeTimes->{{3.5717277566640263`*^9, 3.571727756799748*^9}, 
   3.5717281188258133`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"delta", "[", 
   RowBox[{"1", ",", "4"}], "]"}], " ", 
  RowBox[{"delta", "[", 
   RowBox[{"2", ",", "3"}], "]"}], " ", 
  RowBox[{"delta", "[", 
   RowBox[{"3", ",", "2"}], "]"}], " ", 
  RowBox[{"delta", "[", 
   RowBox[{"4", ",", "1"}], "]"}], " ", 
  RowBox[{"trace", "[", 
   RowBox[{
    RowBox[{"T", "[", "1", "]"}], ",", 
    RowBox[{"T", "[", "2", "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.571727757724957*^9, 3.571728120317761*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Definition", "[", "FFId1", "]"}]], "Input",
 CellChangeTimes->{{3.59395283406853*^9, 3.5939528544031897`*^9}, 
   3.5939533730516243`*^9}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"FFId1", "[", 
          RowBox[{"L1_List", ",", "a1_List", ",", "L2_List", ",", "a2_List"}],
           "]"}], ":=", 
         RowBox[{
          RowBox[{"A", "@@", 
           RowBox[{"Join", "[", 
            RowBox[{"L1", ",", "a1", ",", "L2", ",", "a2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"Length", "[", "L2", "]"}]], " ", 
           RowBox[{"Total", "[", 
            RowBox[{"Apply", "[", 
             RowBox[{"A", ",", 
              RowBox[{"Flatten", "/@", 
               RowBox[{"Distribute", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", "L1", "}"}], ",", 
                   RowBox[{"RoutingFFid", "/@", 
                    RowBox[{"FlipPermutations", "[", 
                    RowBox[{"a1", ",", 
                    RowBox[{
                    RowBox[{"Reverse", "[", "L2", "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"R", "\[Rule]", "L"}], ",", 
                    RowBox[{"L", "\[Rule]", "R"}]}], "}"}]}], ",", "a2"}], 
                    "]"}]}]}], "}"}], ",", "List"}], "]"}]}], ",", 
              RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[QCDcolor`FFId1],
  Editable->False]], "Output",
 CellChangeTimes->{3.5939528553307943`*^9, 3.593953373533017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RoutingFFid", "//", "Definition"}]], "Input",
 CellChangeTimes->{{3.5939533867789173`*^9, 3.593953396257284*^9}}],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {GridBox[{
       {
        RowBox[{
         RowBox[{"RoutingFFid", "[", "Amp_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"res", "=", "Amp"}], ",", 
             RowBox[{"amp", "=", 
              RowBox[{"Select", "[", 
               RowBox[{
                RowBox[{"List", "@@", "Amp"}], ",", 
                RowBox[{
                 RowBox[{"!", 
                  RowBox[{"IntegerQ", "[", "#1", "]"}]}], "&"}]}], "]"}]}]}], 
            "}"}], ",", 
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"q", "=", 
               RowBox[{"Union", "[", 
                RowBox[{"amp", "\[LeftDoubleBracket]", 
                 RowBox[{
                  RowBox[{"1", ";;", "All"}], ",", "1"}], 
                 "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
             RowBox[{
              RowBox[{"Do", "[", 
               RowBox[{
                RowBox[{"Module", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"qi", "=", 
                    RowBox[{"Select", "[", 
                    RowBox[{"amp", ",", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"Q_", "[", 
                    RowBox[{
                    RowBox[{
                    "q", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], ",", "_"}], "]"}]}], "]"}], 
                    "&"}]}], "]"}]}], "}"}], ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Signature", "[", "qi", "]"}], "\[Equal]", 
                    RowBox[{"-", "1"}]}], ",", 
                    RowBox[{
                    RowBox[{"res", "=", 
                    RowBox[{"res", "/.", "\[VeryThinSpace]", 
                    RowBox[{"Thread", "[", 
                    RowBox[{"qi", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{"qi", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{"R", "\[Rule]", "L"}], "}"}]}], ")"}]}], 
                    "]"}]}]}], ";"}], ",", 
                    RowBox[{
                    RowBox[{"res", "=", 
                    RowBox[{"res", "/.", "\[VeryThinSpace]", 
                    RowBox[{"Thread", "[", 
                    RowBox[{"qi", "\[Rule]", 
                    RowBox[{"(", 
                    RowBox[{"qi", "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{"L", "\[Rule]", "R"}], "}"}]}], ")"}]}], 
                    "]"}]}]}], ";"}]}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", 
                  RowBox[{"Length", "[", "q", "]"}]}], "}"}]}], "]"}], ";", 
              "res"}]}], "]"}]}], "]"}]}]}
      },
      BaselinePosition->{Baseline, {1, 1}},
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{"Columns" -> {{
           Scaled[0.999]}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}}],
  Definition[QCDcolor`RoutingFFid],
  Editable->False]], "Output",
 CellChangeTimes->{3.593953397156438*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Color decomposition @ tree level", "Section",
 CellChangeTimes->{{3.569926621793027*^9, 3.5699266541124887`*^9}}],

Cell[CellGroupData[{

Cell["\<\
PartialAmplitudeTree[C] gives the partial amplitude multiplying the color \
structure C. Make sure C is in cycle notation and consistent.\
\>", "Subsection",
 CellChangeTimes->{{3.569927183041438*^9, 3.56992733334449*^9}, {
  3.569929480064273*^9, 3.569929483224024*^9}}],

Cell[CellGroupData[{

Cell["example 1: 4 quark lines + 2 gluons, 4 cycles", "Subsubsection",
 CellChangeTimes->{{3.5717448165016193`*^9, 3.571744868845092*^9}, {
  3.571744950453073*^9, 3.571744951237297*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorS", "[", 
   RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.569925557549131*^9, 3.569925558012322*^9}, {
  3.5699256433246527`*^9, 3.5699256437726297`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "1", "]"}], ",", "1", ",", "2", ",", 
     RowBox[{"Qb", "[", "1", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "2", "]"}], ",", 
     RowBox[{"Qb", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "3", "]"}], ",", 
     RowBox[{"Qb", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", "4", "]"}], ",", 
     RowBox[{"Qb", "[", "4", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.569925523036675*^9, 3.5699255587589207`*^9, 
  3.569925645336246*^9, 3.569927482784127*^9, 3.5935181643925734`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartialAmplitudeTree", "[", 
  RowBox[{
   RowBox[{"ColorS", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569925468107204*^9, 3.569925509236209*^9}, 
   3.569925541244644*^9, 3.569925614701844*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["\[CapitalNu]", "c", "3"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "tree"], "[", 
      RowBox[{
       SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
       SubscriptBox["Q", "4"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
       SubscriptBox["Q", "3"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
       SubscriptBox["Q", "2"], ",", 
       SubscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "]"}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{3.569925473740796*^9, 3.569925510314556*^9, 
  3.569925542215437*^9, 3.569925616188772*^9, 3.569927490374919*^9, 
  3.5717225265002604`*^9, 3.5717281671228027`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["example 2 : 4 quark lines + 6 gluons, 3 cycles ", "Subsubsection",
 CellChangeTimes->{{3.571744883869121*^9, 3.571744945245059*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartialAmplitudeTree", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "1", "]"}], ",", "1", ",", "2", ",", 
      RowBox[{"Qb", "[", "2", "]"}], ",", 
      RowBox[{"Q", "[", "2", "]"}], ",", 
      RowBox[{"Qb", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "3", "]"}], ",", "3", ",", "4", ",", "5", ",", 
      RowBox[{"Qb", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "4", "]"}], ",", "6", ",", 
      RowBox[{"Qb", "[", "4", "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.57174389240707*^9, 3.571743948741303*^9}, {
   3.571743981864174*^9, 3.571744049153026*^9}, 3.571744084562441*^9, 
   3.571744258746613*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SubsuperscriptBox["\[CapitalNu]", "c", "2"]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "]"}], "+", 
    RowBox[{
     SubscriptBox["A", "tree"], "[", 
     RowBox[{
      SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
      SubscriptBox["Q", "4"], ",", "6", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
      SubscriptBox["Q", "3"], ",", "3", ",", "4", ",", "5", ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
      SubscriptBox["Q", "2"], ",", 
      SubscriptBox[
       OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.571744050738777*^9, 3.571744085295681*^9, 
  3.5717442602273006`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "1", "]"}], ",", "1", ",", "2", ",", 
      RowBox[{"Qb", "[", "2", "]"}], ",", 
      RowBox[{"Q", "[", "2", "]"}], ",", 
      RowBox[{"Qb", "[", "1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "3", "]"}], ",", "3", ",", "4", ",", "5", ",", 
      RowBox[{"Qb", "[", "3", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", "4", "]"}], ",", "6", ",", 
      RowBox[{"Qb", "[", "4", "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5720699730401897`*^9, 3.572069976999901*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Delta]", 
   RowBox[{"2", ",", 
    OverscriptBox["1", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "\<\"6\"\>"], "\[RightAngleBracket]"}], 
   RowBox[{"4", ",", 
    OverscriptBox["4", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SuperscriptBox["T", "\<\"1\"\>"], ",", 
     SuperscriptBox["T", "\<\"2\"\>"]}], "\[RightAngleBracket]"}], 
   RowBox[{"1", ",", 
    OverscriptBox["2", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     SuperscriptBox["T", "\<\"3\"\>"], ",", 
     SuperscriptBox["T", "\<\"4\"\>"], ",", 
     SuperscriptBox["T", "\<\"5\"\>"]}], "\[RightAngleBracket]"}], 
   RowBox[{"3", ",", 
    OverscriptBox["3", "_"]}]]}]], "Output",
 CellChangeTimes->{3.5720699776685343`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Color decomposition @ one-loop level", "Section",
 CellChangeTimes->{{3.569926621793027*^9, 3.56992666609651*^9}}],

Cell[CellGroupData[{

Cell["\<\
PartialAmplitudeLoop[C] gives the partial amplitude multiplying the color \
structure C. Make sure C is in cycle notation and consistent. The output of \
PartialAmplitudeLoop[C] has canonical form.\
\>", "Subsection",
 CellChangeTimes->{{3.569927183041438*^9, 3.56992733334449*^9}, 
   3.5699293820325327`*^9, {3.569929469479747*^9, 3.569929473007791*^9}, {
   3.593858465486005*^9, 3.593858567100298*^9}, {3.593858601253154*^9, 
   3.593858685692905*^9}, {3.593858725605152*^9, 3.593858762740961*^9}, {
   3.593858816293016*^9, 3.593858848812599*^9}, {3.593858906965358*^9, 
   3.59385901743681*^9}, {3.593859091541237*^9, 3.59385915341267*^9}, 
   3.5939385247552423`*^9, {3.593938815875061*^9, 3.593938837403132*^9}}],

Cell[CellGroupData[{

Cell["Example 1:\t4 quark  +  2 gluon, 2 cycles", "Subsubsection",
 CellChangeTimes->{{3.569931299144144*^9, 3.56993132605582*^9}, {
  3.569931505463456*^9, 3.569931519423012*^9}, {3.571744987693467*^9, 
  3.571745002565175*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorSLoop", "[", 
   RowBox[{"2", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "3", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", "1", ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "2"], ",", "2", ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.571733026220767*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColorStructure", "[", 
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "3", 
   "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.572069700646619*^9, 3.5720697139823914`*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "\<\"1\"\>"], "\[RightAngleBracket]"}], 
   RowBox[{"1", ",", 
    OverscriptBox["1", "_"]}]], " ", 
  SubscriptBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox["T", "\<\"2\"\>"], "\[RightAngleBracket]"}], 
   RowBox[{"2", ",", 
    OverscriptBox["2", "_"]}]]}]], "Output",
 CellChangeTimes->{3.572069714714525*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartialAmplitudeLoop", "[", 
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "3", 
   "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{{3.569930978498044*^9, 3.569930980257689*^9}, {
   3.569931089316317*^9, 3.569931116146736*^9}, 3.5699312110598097`*^9, {
   3.569931255435461*^9, 3.5699312576193247`*^9}, {3.5937883984125347`*^9, 
   3.593788449956114*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"A", "[", 
    RowBox[{
     SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
     SubsuperscriptBox["Q", "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2"}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["\[CapitalNu]", "c", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}]}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}]}], 
    ")"}]}], "-", 
  RowBox[{
   FractionBox["1", 
    SubscriptBox["\[CapitalNu]", "c"]], 
   RowBox[{
    SubscriptBox["n", "f"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["A", "f"], "[", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
         SubsuperscriptBox[
          OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
         SubsuperscriptBox["Q", "2", "L"], ",", 
         SubsuperscriptBox[
          OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], 
       "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.5699309812954893`*^9, {3.5699310897813673`*^9, 3.569931116847287*^9}, 
   3.569931258239688*^9, {3.5937883902831783`*^9, 3.593788420082141*^9}, 
   3.5937884507046223`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: \t6 quark  +  2 gluon, 3 cycles", "Subsubsection",
 CellChangeTimes->{{3.569931299144144*^9, 3.569931365823799*^9}, {
  3.569931488263185*^9, 3.569931524143176*^9}, {3.5717450107014503`*^9, 
  3.571745016629081*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorSLoop", "[", 
   RowBox[{"3", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", "1", ",", "2", ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "2"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "3"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.569929155547621*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartialAmplitudeLoop", "[", 
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     SubscriptBox["\[CapitalNu]", "c"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"A", "[", 
        RowBox[{
         SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
         SubsuperscriptBox["Q", "2", "L"], ",", 
         SubsuperscriptBox["Q", "3", "L"], ",", 
         SubsuperscriptBox[
          OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
         SubsuperscriptBox[
          OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
         SubsuperscriptBox[
          OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1"}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1"}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", "1"}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], ")"}]}]}], 
  "-", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["\[CapitalNu]", "c", "3"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"A", "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}]}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
       SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1"}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
       SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
       SubsuperscriptBox["Q", "2", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "-", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}], "+", 
     RowBox[{"A", "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
       SubsuperscriptBox["Q", "3", "R"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
      "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    SubsuperscriptBox["\[CapitalNu]", "c", "2"]], 
   RowBox[{
    SubscriptBox["n", "f"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "R"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
        
        SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", "1"}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
        
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}], "+", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
       "]"}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.569928675149225*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3: \t8 quark  +  2 gluon, 1 cycle + trace", "Subsubsection",
 CellChangeTimes->{{3.569931299144144*^9, 3.569931365823799*^9}, {
  3.5699314702633333`*^9, 3.569931481342643*^9}, {3.569931529815103*^9, 
  3.569931530911186*^9}, {3.571745027141176*^9, 3.571745069685021*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorSLoop", "[", 
   RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
  RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]], "Input",
 CellChangeTimes->{{3.5699290499078083`*^9, 3.569929050075519*^9}, {
  3.569931425506043*^9, 3.5699314256512337`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "4"], ",", 
     SubscriptBox["Q", "4"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"], ",", 
     SubscriptBox["Q", "2"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3"], ",", 
     SubscriptBox["Q", "3"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.569929044446999*^9, 3.56992905049078*^9}, 
   3.569931426857057*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PartialAmplitudeLoop", "[", 
  RowBox[{
   RowBox[{"ColorSLoop", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.569928964534766*^9, {3.569929054274622*^9, 3.5699290544915333`*^9}, {
   3.569931431284625*^9, 3.569931432498309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], "]"}], 
  "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "4", "L"], ",", 
    SubsuperscriptBox["Q", "4", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.569928540296793*^9, 3.569928965731463*^9, 
  3.5699290552394753`*^9, 3.5699314388060102`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Identities of primitive amplitudes\
\>", "Section",
 CellChangeTimes->{{3.569930300952317*^9, 3.569930308727948*^9}, {
  3.593512359287081*^9, 3.593512373726403*^9}, {3.593512865710806*^9, 
  3.593512867454578*^9}}],

Cell[CellGroupData[{

Cell["\<\
RevID[l1,a1,A or Af] is the general reversion identity for mixed loop \
primitives A[..] and fermion loop primitives Af[...]. Modulo cyclic and \
reflection symmetry all other identities are linear combinations of reversion \
identities. l1 is a list of the form {Q[1,L],Qb[i,L],...} or \
{Qb[1,R],Q[i,R],...}} and a1 is a list of external legs. In the case of the \
mixed loop primitives A[...], a1 has to be of the form \
{...,Q[i,L],...,Qb[i,L],...} or {...,Qb[i,R],...,Q[i,R],...}. The output is \
canonicalized.\
\>", "Subsection",
 CellChangeTimes->{{3.593942068281664*^9, 3.593942077649209*^9}, {
  3.593942753664874*^9, 3.5939427756324673`*^9}, {3.593943742008613*^9, 
  3.593943746991926*^9}, {3.593944222832222*^9, 3.593944225599576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RevID", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", "Af"}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.593943755841415*^9, 3.5939438353862543`*^9}, {
  3.5939438961067266`*^9, 3.5939439006261797`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "3", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "4"}], "]"}], 
  "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", "3", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "4", ",", "1"}], "]"}], 
  "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], "]"}], 
  "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], "]"}], 
  "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "4", ",", "3", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.593943836228098*^9, 3.593943901158207*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RevID", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"2", ",", "R"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"2", ",", "R"}], "]"}]}], "}"}], ",", "Af"}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.5939439619237623`*^9, 3.593943978137987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], "]"}], 
  "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.5939439792891483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RevID", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"2", ",", "L"}], "]"}], ",", "3", ",", "4", ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"2", ",", "L"}], "]"}]}], "}"}], ",", "A"}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.593944054371662*^9, 3.593944073227099*^9}, {
  3.593944111347134*^9, 3.593944114306758*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1", ",", "2"}], "]"}], 
  "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "3", ",", "4", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", "1"}], "]"}], 
  "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "4", ",", "3", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.59394406020562*^9, 3.593944073677985*^9}, 
   3.593944114969035*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FFId[amplitude, flip quark,loop quark] gives the fermion flip identity for  \
the amplitude where the flip quark gets flipped with repect to the loop \
quark. The fermion flip identities apply  as well to fermion loop primitives \
and tree level color ordered amplitudes.  The output can be canonicalized \
using canonical[...]. \
\>", "Subsection",
 CellChangeTimes->{{3.56993033574393*^9, 3.569930409063724*^9}, {
   3.569931594759754*^9, 3.569931622559239*^9}, 3.5699316707276278`*^9, 
   3.5935130592868977`*^9, {3.5938600825881767`*^9, 3.5938601860604343`*^9}, {
   3.593939082427442*^9, 3.5939391113388777`*^9}, {3.5939397056588078`*^9, 
   3.593939725962432*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FFId", "[", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "L"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"1", ",", "L"}], "]"}], ",", "2", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "R"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"2", ",", "R"}], "]"}], ",", "1", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "R"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"3", ",", "R"}], "]"}]}], "]"}], ",", 
   RowBox[{"Q", "[", 
    RowBox[{"2", ",", "R"}], "]"}], ",", 
   RowBox[{"Q", "[", 
    RowBox[{"1", ",", "L"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5699303380074787`*^9, 3.569930339533901*^9}, {
  3.569930534569096*^9, 3.569930560588325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}]}]], "Output",
 CellChangeTimes->{3.5699305620240602`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"canonical", "[", 
  RowBox[{"FFId", "[", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", "2", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"2", ",", "R"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"2", ",", "R"}], "]"}], ",", "1", ",", 
      RowBox[{"Q", "[", 
       RowBox[{"3", ",", "R"}], "]"}], ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"3", ",", "R"}], "]"}]}], "]"}], ",", 
    RowBox[{"Q", "[", 
     RowBox[{"2", ",", "R"}], "]"}], ",", 
    RowBox[{"Q", "[", 
     RowBox[{"1", ",", "L"}], "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.593939116023444*^9, 3.5939391446326237`*^9}, 
   3.593939281878869*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "-", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.593939128332515*^9, 3.593939145779964*^9}, 
   3.593939282597101*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FFId1[l1,a1,l2,a2] is an alternative implementation of the fermion flip \
identity. l1 is the loop fermion line, l2 the flipped fermion line and a1, a2 \
are lists of external legs. The output is not canonicalized. \
\>", "Subsection",
 CellChangeTimes->{{3.56993033574393*^9, 3.569930409063724*^9}, {
   3.569931594759754*^9, 3.569931622559239*^9}, 3.5699316707276278`*^9, 
   3.5935130592868977`*^9, {3.593857522893347*^9, 3.593857623173016*^9}, 
   3.5938580575806427`*^9, 3.593939299322942*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FFId1", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "L"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"1", ",", "L"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Qb", "[", 
      RowBox[{"2", ",", "L"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "L"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "R"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"3", ",", "R"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.593857639768928*^9, 3.593857677456706*^9}, {
  3.5938580257051973`*^9, 3.5938580478323708`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}], "+", 
  RowBox[{"A", "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.5938576726067038`*^9, 3.593857677858117*^9}, {
  3.593858029776898*^9, 3.5938580483941317`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FFId2[l1,b1] is an implementation of a fermion flip identity that applies to \
the fermion loop primitives. l1 is the flipped fermion line, b1 is a list of \
external legs. The output is canonicalized. \
\>", "Subsection",
 CellChangeTimes->{{3.56993033574393*^9, 3.569930409063724*^9}, {
   3.569931594759754*^9, 3.569931622559239*^9}, 3.5699316707276278`*^9, 
   3.5935130592868977`*^9, {3.593857522893347*^9, 3.593857623173016*^9}, 
   3.5938580575806427`*^9, {3.593860248763585*^9, 3.593860354755568*^9}, 
   3.593860462467698*^9, {3.59386081507486*^9, 3.5938608435706167`*^9}, {
   3.593938922739182*^9, 3.593938923387195*^9}, {3.59393899837932*^9, 
   3.59393899850653*^9}, {3.5939397365701323`*^9, 3.593939740867002*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FFId2", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "L"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"1", ",", "L"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"2", ",", "L"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "L"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.593860374391629*^9, 3.593860398606255*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["A", "f"], "[", 
    RowBox[{
     SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
     SubsuperscriptBox["Q", "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SubscriptBox["A", "f"], "[", 
    RowBox[{
     SubsuperscriptBox["Q", "1", "L"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
     SubsuperscriptBox["Q", "2", "L"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.593860391941121*^9, 3.593860398897283*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
FFId3[l1,a1,l2,a2] is an implementation of a fermion flip identity that \
applies to the fermion loop primitives. The fermion line l2 is flipped with \
respect to the fermion line l1. a1 and a2 are lists of external legs. The \
quark routing have to be such that the loop in Af[l1,a1,l2,a2] is in between \
l1 and l2.  The output is canonicalized. \
\>", "Subsection",
 CellChangeTimes->{{3.56993033574393*^9, 3.569930409063724*^9}, {
   3.569931594759754*^9, 3.569931622559239*^9}, 3.5699316707276278`*^9, 
   3.5935130592868977`*^9, {3.593857522893347*^9, 3.593857623173016*^9}, 
   3.5938580575806427`*^9, {3.593860248763585*^9, 3.593860354755568*^9}, 
   3.593860462467698*^9, {3.59386089237904*^9, 3.5938609681471148`*^9}, {
   3.593861064419437*^9, 3.593861128898725*^9}, {3.5939389285152273`*^9, 
   3.593938928634715*^9}, {3.593939758562941*^9, 3.593939760259158*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FFId3", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "[", 
      RowBox[{"1", ",", "R"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"1", ",", "R"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Qb", "[", 
      RowBox[{"2", ",", "L"}], "]"}], ",", 
     RowBox[{"Q", "[", 
      RowBox[{"2", ",", "L"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"Q", "[", 
      RowBox[{"3", ",", "R"}], "]"}], ",", 
     RowBox[{"Qb", "[", 
      RowBox[{"3", ",", "R"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5938611793624763`*^9, 3.59386121071977*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{
    SubscriptBox["A", "f"], "[", 
    RowBox[{
     SubsuperscriptBox["Q", "1", "L"], ",", "2", ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
     SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
     SubsuperscriptBox["Q", "2", "R"], ",", 
     SubsuperscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "2"}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.593861204567114*^9, 3.593861211334652*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Furry[list] gives the furry identity for a list of gluons and quark-lines. \
Gluons are specified by {integer}, and a quark line by {Q[i,R],...,Qb[i,R]}, \
or {Qb[i,L],...,Q[i,L]}. An arbitrary number of partons can be connected to \
each of the quark lines.  The output is canonicalized. \
\>", "Subsection",
 CellChangeTimes->{{3.56993033574393*^9, 3.569930409063724*^9}, {
   3.569931594759754*^9, 3.569931622559239*^9}, 3.5699316707276278`*^9, {
   3.5699329145671263`*^9, 3.569933058286737*^9}, {3.5699334099187717`*^9, 
   3.569933414830613*^9}, 3.571734147624995*^9, {3.5939397703867683`*^9, 
   3.593939771579144*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Furry", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qb", "[", 
       RowBox[{"2", ",", "L"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"2", ",", "L"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qb", "[", 
       RowBox[{"3", ",", "L"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"3", ",", "L"}], "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.56993309170693*^9, 3.569933146731347*^9}, 
   3.569933315707561*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox["Q", "3", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.569933134987249*^9, 3.5699331474478273`*^9}, 
   3.5699333165559797`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Furry", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Qb", "[", 
       RowBox[{"1", ",", "L"}], "]"}], ",", 
      RowBox[{"Q", "[", 
       RowBox[{"1", ",", "L"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"2", ",", "R"}], "]"}], ",", "2", ",", 
      RowBox[{"Qb", "[", 
       RowBox[{"2", ",", "R"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", "1", "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.569933341923564*^9, 3.5699333531703043`*^9}, {
  3.5699333849223757`*^9, 3.5699333855862007`*^9}, {3.569933441098269*^9, 
  3.569933448169853*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox["Q", "2", "R"], ",", "2", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "R"], ",", "1", ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "1", ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "-", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", "1", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
  RowBox[{
   SubscriptBox["A", "f"], "[", 
   RowBox[{
    SubsuperscriptBox["Q", "1", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", "2", ",", 
    SubsuperscriptBox["Q", "2", "L"], ",", 
    SubsuperscriptBox[
     OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", "1"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.569933344442575*^9, 3.569933355713532*^9}, 
   3.569933387800089*^9, 3.5699334497956*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The identities listed above can be used to reduce the number of primitive \
amplitudes in a partial amplitude. A very basic example can be found below.\
\>", "Subsection",
 CellChangeTimes->{{3.57173491332371*^9, 3.571734984689356*^9}, {
  3.5938578840774727`*^9, 3.59385791229285*^9}, {3.59386178414646*^9, 
  3.593861806905695*^9}}],

Cell[CellGroupData[{

Cell["\<\
The fermion loop part of the partial amplitude to the color structure {{Q[1], \
Qb[1]}, {Q[2], Qb[2]}, {Q[3], Qb[3]}} is:\
\>", "Subsubsection",
 CellChangeTimes->{{3.57173501541741*^9, 3.5717350715634623`*^9}, {
  3.57173510253122*^9, 3.571735103921268*^9}, {3.57173514064924*^9, 
  3.5717351432653627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ColorSLoop", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
  "\[RightDoubleBracket]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "1"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "1"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "2"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Q", "3"], ",", 
     SubscriptBox[
      OverscriptBox["Q", "\<\"_\"\>"], "3"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.571735114390964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PartialAmplitudeLoop", "[", 
   RowBox[{
    RowBox[{"ColorSLoop", "[", 
     RowBox[{"3", ",", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"A", "[", "__", "]"}], "\[Rule]", "0"}], "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SubsuperscriptBox["\[CapitalNu]", "c", "2"]], 
  RowBox[{
   SubscriptBox["n", "f"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox["A", "f"], "[", 
       RowBox[{
        SubsuperscriptBox["Q", "1", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
        SubsuperscriptBox["Q", "3", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
        SubsuperscriptBox["Q", "2", "L"], ",", 
        SubsuperscriptBox[
         OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.571734995572174*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["applying a Furry identity it reduces to ", "Subsubsection",
 CellChangeTimes->{{3.57173516363356*^9, 3.571735192128924*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PartialAmplitudeLoop", "[", 
    RowBox[{
     RowBox[{"ColorSLoop", "[", 
      RowBox[{"3", ",", "0"}], "]"}], "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "[", "__", "]"}], "\[Rule]", "0"}], "}"}]}], "/.", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Furry", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Qb", "[", 
            RowBox[{"1", ",", "L"}], "]"}], ",", 
           RowBox[{"Q", "[", 
            RowBox[{"1", ",", "L"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Qb", "[", 
            RowBox[{"2", ",", "L"}], "]"}], ",", 
           RowBox[{"Q", "[", 
            RowBox[{"2", ",", "L"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Qb", "[", 
            RowBox[{"3", ",", "L"}], "]"}], ",", 
           RowBox[{"Q", "[", 
            RowBox[{"3", ",", "L"}], "]"}]}], "}"}]}], "}"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"Af", "[", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"1", ",", "L"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"2", ",", "L"}], "]"}], ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"3", ",", "L"}], "]"}], ",", 
       RowBox[{"Q", "[", 
        RowBox[{"3", ",", "L"}], "]"}], ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"2", ",", "L"}], "]"}], ",", 
       RowBox[{"Qb", "[", 
        RowBox[{"1", ",", "L"}], "]"}]}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5717345589122467`*^9, 3.5717346099387836`*^9}, {
  3.571734761378824*^9, 3.5717347734357653`*^9}, {3.571734829300012*^9, 
  3.571734832187207*^9}, {3.5938617104721937`*^9, 3.593861718681938*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SubscriptBox["n", "f"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}], "+", 
     RowBox[{
      SubscriptBox["A", "f"], "[", 
      RowBox[{
       SubsuperscriptBox["Q", "1", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "3", "L"], ",", 
       SubsuperscriptBox["Q", "3", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "2", "L"], ",", 
       SubsuperscriptBox["Q", "2", "L"], ",", 
       SubsuperscriptBox[
        OverscriptBox["Q", "\<\"_\"\>"], "1", "L"]}], "]"}]}], ")"}]}], 
  SubsuperscriptBox["\[CapitalNu]", "c", "2"]]], "Output",
 CellChangeTimes->{3.571734573044733*^9, 3.5717346106804953`*^9, 
  3.57173477416923*^9, 3.5717348339628363`*^9, 3.593861719960073*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 984},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->FrontEnd`FileName[{"Creative"}, "NaturalColor.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3593948995-5691255"->{
  Cell[4319, 107, 291, 5, 42, "Print",
   CellTags->"Info3593948995-5691255"]},
 "Info3593520142-3462196"->{
  Cell[7324, 185, 237, 4, 42, "Print",
   CellTags->"Info3593520142-3462196"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3593948995-5691255", 317517, 8327},
 {"Info3593520142-3462196", 317626, 8330}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 939, 16, 65, "Input"],
Cell[1521, 40, 342, 4, 176, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1900, 49, 124, 1, 78, "Section"],
Cell[CellGroupData[{
Cell[2049, 54, 175, 4, 39, "Subsection"],
Cell[CellGroupData[{
Cell[2249, 62, 110, 1, 42, "Input"],
Cell[2362, 65, 1533, 24, 109, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3944, 95, 170, 3, 39, "Subsection"],
Cell[CellGroupData[{
Cell[4139, 102, 177, 3, 42, "Input"],
Cell[4319, 107, 291, 5, 42, "Print",
 CellTags->"Info3593948995-5691255"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4671, 119, 186, 2, 78, "Section"],
Cell[4860, 123, 384, 5, 39, "Subsection"],
Cell[5247, 130, 293, 5, 31, "Subsection"],
Cell[5543, 137, 395, 7, 31, "Subsection"],
Cell[5941, 146, 142, 1, 31, "Subsection"],
Cell[6086, 149, 316, 5, 31, "Subsection"],
Cell[6405, 156, 165, 3, 31, "Subsection"],
Cell[6573, 161, 145, 1, 31, "Subsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6755, 167, 111, 1, 78, "Section"],
Cell[CellGroupData[{
Cell[6891, 172, 169, 3, 39, "Subsection"],
Cell[CellGroupData[{
Cell[7085, 179, 236, 4, 42, "Input"],
Cell[7324, 185, 237, 4, 42, "Print",
 CellTags->"Info3593520142-3462196"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7598, 194, 431, 11, 42, "Input"],
Cell[8032, 207, 670, 18, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8751, 231, 215, 4, 39, "Subsection"],
Cell[8969, 237, 203, 3, 42, "Input"],
Cell[CellGroupData[{
Cell[9197, 244, 406, 11, 42, "Input"],
Cell[9606, 257, 456, 13, 42, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10123, 277, 156, 2, 78, "Section"],
Cell[CellGroupData[{
Cell[10304, 283, 672, 11, 59, "Subsection"],
Cell[CellGroupData[{
Cell[11001, 298, 436, 12, 42, "Input"],
Cell[11440, 312, 373, 10, 52, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11874, 329, 107, 1, 78, "Section"],
Cell[CellGroupData[{
Cell[12006, 334, 147, 2, 39, "Subsection"],
Cell[CellGroupData[{
Cell[12178, 340, 972, 22, 49, "Subsubsection"],
Cell[13153, 364, 101, 1, 42, "Input"],
Cell[CellGroupData[{
Cell[13279, 369, 197, 4, 42, "Input"],
Cell[13479, 375, 8239, 262, 148, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21767, 643, 752, 11, 49, "Subsubsection"],
Cell[CellGroupData[{
Cell[22544, 658, 322, 7, 42, "Input"],
Cell[22869, 667, 795, 23, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23701, 695, 266, 6, 42, "Input"],
Cell[23970, 703, 705, 21, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24724, 730, 1034, 31, 54, "Subsubsection"],
Cell[CellGroupData[{
Cell[25783, 765, 293, 7, 42, "Input"],
Cell[26079, 774, 512, 14, 42, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26652, 795, 149, 2, 39, "Subsection"],
Cell[CellGroupData[{
Cell[26826, 801, 898, 20, 49, "Subsubsection"],
Cell[CellGroupData[{
Cell[27749, 825, 128, 3, 42, "Input"],
Cell[27880, 830, 4880, 155, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32797, 990, 342, 7, 42, "Input"],
Cell[33142, 999, 775, 23, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33954, 1027, 276, 7, 42, "Input"],
Cell[34233, 1036, 154, 3, 42, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34436, 1045, 752, 11, 49, "Subsubsection"],
Cell[CellGroupData[{
Cell[35213, 1060, 310, 7, 42, "Input"],
Cell[35526, 1069, 607, 18, 45, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36182, 1093, 1034, 31, 54, "Subsubsection"],
Cell[CellGroupData[{
Cell[37241, 1128, 341, 9, 42, "Input"],
Cell[37585, 1139, 484, 14, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38106, 1158, 162, 3, 42, "Input"],
Cell[38271, 1163, 2095, 53, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40403, 1221, 137, 2, 42, "Input"],
Cell[40543, 1225, 3615, 90, 97, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44231, 1323, 119, 1, 78, "Section"],
Cell[CellGroupData[{
Cell[44375, 1328, 281, 5, 39, "Subsection"],
Cell[CellGroupData[{
Cell[44681, 1337, 187, 2, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[44893, 1343, 272, 6, 42, "Input"],
Cell[45168, 1351, 698, 20, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45903, 1376, 317, 7, 42, "Input"],
Cell[46223, 1385, 3591, 100, 98, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49863, 1491, 138, 1, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[50026, 1496, 786, 20, 42, "Input"],
Cell[50815, 1518, 3624, 97, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54476, 1620, 685, 18, 42, "Input"],
Cell[55164, 1640, 857, 25, 46, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56094, 1673, 120, 1, 78, "Section"],
Cell[CellGroupData[{
Cell[56239, 1678, 730, 11, 39, "Subsection"],
Cell[CellGroupData[{
Cell[56994, 1693, 229, 3, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[57248, 1700, 157, 4, 42, "Input"],
Cell[57408, 1706, 403, 13, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57848, 1724, 269, 6, 42, "Input"],
Cell[58120, 1732, 424, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58581, 1749, 451, 9, 42, "Input"],
Cell[59035, 1760, 13665, 356, 272, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72749, 2122, 233, 3, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[73007, 2129, 157, 4, 42, "Input"],
Cell[73167, 2135, 547, 18, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73751, 2158, 207, 5, 42, "Input"],
Cell[73961, 2165, 148922, 3583, 2174, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222932, 5754, 286, 3, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[223243, 5761, 291, 6, 42, "Input"],
Cell[223537, 5769, 662, 20, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224236, 5794, 365, 8, 42, "Input"],
Cell[224604, 5804, 39752, 1013, 596, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[264429, 6825, 225, 5, 78, "Section"],
Cell[CellGroupData[{
Cell[264679, 6834, 758, 12, 79, "Subsection"],
Cell[CellGroupData[{
Cell[265462, 6850, 478, 14, 42, "Input"],
Cell[265943, 6866, 1472, 43, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267452, 6914, 546, 17, 42, "Input"],
Cell[268001, 6933, 1397, 40, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269435, 6978, 612, 18, 42, "Input"],
Cell[270050, 6998, 1435, 38, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[271534, 7042, 680, 11, 59, "Subsection"],
Cell[CellGroupData[{
Cell[272239, 7057, 780, 22, 42, "Input"],
Cell[273022, 7081, 4782, 123, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277841, 7209, 812, 23, 42, "Input"],
Cell[278656, 7234, 4830, 124, 116, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[283535, 7364, 508, 8, 39, "Subsection"],
Cell[CellGroupData[{
Cell[284068, 7376, 752, 23, 42, "Input"],
Cell[284823, 7401, 4857, 124, 116, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[289729, 7531, 738, 11, 39, "Subsection"],
Cell[CellGroupData[{
Cell[290492, 7546, 489, 15, 42, "Input"],
Cell[290984, 7563, 1755, 50, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292788, 7619, 886, 13, 59, "Subsection"],
Cell[CellGroupData[{
Cell[293699, 7636, 700, 22, 42, "Input"],
Cell[294402, 7660, 5989, 159, 116, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300440, 7825, 636, 10, 59, "Subsection"],
Cell[CellGroupData[{
Cell[301101, 7839, 722, 23, 42, "Input"],
Cell[301826, 7864, 3574, 99, 84, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305437, 7968, 664, 19, 42, "Input"],
Cell[306104, 7989, 1791, 49, 52, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307944, 8044, 344, 6, 39, "Subsection"],
Cell[CellGroupData[{
Cell[308313, 8054, 319, 6, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[308657, 8064, 157, 4, 42, "Input"],
Cell[308817, 8070, 527, 18, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309381, 8093, 319, 9, 42, "Input"],
Cell[309703, 8104, 4044, 107, 98, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[313796, 8217, 130, 1, 30, "Subsubsection"],
Cell[CellGroupData[{
Cell[313951, 8222, 1884, 53, 65, "Input"],
Cell[315838, 8277, 1236, 32, 78, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

